Fourth post-Newtonian effective-one-body Hamiltonians with generic spins

In a compact binary coalescence, the spins of the compact objects can have a significant effect on the orbital motion and gravitational-wave (GW) emission. For generic spin orientations, the orbital plane precesses, leading to characteristic modulations of the GW signal. The observation of precession effects is crucial to discriminate among different binary formation scenarios, and to carry out precise tests of General Relativity. Here, we work toward an improved description of spin effects in binary inspirals, within the effective-one-body (EOB) formalism, which is commonly used to build waveform models for LIGO and Virgo data analysis. We derive EOB Hamiltonians including the complete fourth post-Newtonian (4PN) conservative dynamics, which is the current state of the art. We place no restrictions on the spin orientations or magnitudes, or on the type of compact object (e.g., black hole or neutron star), and we produce the first generic-spin EOB Hamiltonians complete at 4PN order. We consider multiple spinning EOB Hamiltonians, which are more or less direct extensions of the varieties found in previous literature, and we suggest another simplified variant. Finally, we compare the circular-orbit, aligned-spin binding-energy functions derived from the EOB Hamiltonians to numerical-relativity simulations of the late inspiral. While finding that all proposed Hamiltonians perform reasonably well, we point out some interesting differences, which could guide the selection of a simpler, and thus faster-to-evolve EOB Hamiltonian to be used in future LIGO and Virgo inference studies.

==> anc/HTM.dat.m <==
{Heff -> Hodd + Sqrt[A*(1 + \[Epsilon]^2*(Q + Bnp*pr[]^2 + 
        (Bnpa*L[]^2*Scalar[a[i]*l[-i]]^2)/(\[Epsilon]^2*r[]^2) + 
        Bp*Scalar[p[-i]*p[i]]))], Scalar[a[i_]*(X__)] :> 
  ToCanonical[PutScalar[X*(X2*S1[i] + X1*S2[i])]], 
 A -> ((A0 + AnS + AS4 + ASS)*
    (1 - 4/(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[]))*(1 + (\[Epsilon]^2*Scalar[a[i]*n[-i]]^2)/
      r[]^2))/((1 + (2*\[Epsilon]^2)/r[])*
    (1 + ((-2*\[Epsilon]^2*r[] + r[]^2 + \[Epsilon]^2*Scalar[a[-i]*a[i]])*
       Scalar[a[i]*n[-i]]^2)/(\[Epsilon]^2*r[]^2*(r[]^2/\[Epsilon]^4 + 
        Scalar[a[-i]*a[i]]/\[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[])))), 
 Bp -> (1 + BpnS)/(1 + (\[Epsilon]^2*Scalar[a[i]*n[-i]]^2)/r[]^2), 
 Bnp -> (-1 + (BnpnS + BnpSS + A0*D0)*(1 - (2*\[Epsilon]^2)/r[] + 
      (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2))/
   (1 + (\[Epsilon]^2*Scalar[a[i]*n[-i]]^2)/r[]^2), 
 Bnpa -> -((\[Epsilon]^4*r[]^2*(r[]*(2*\[Epsilon]^2 + r[]) + 
      \[Epsilon]^2*Scalar[a[i]*n[-i]]^2))/
    ((r[]^2 + \[Epsilon]^2*Scalar[a[i]*n[-i]]^2)*
     (r[]^4 + \[Epsilon]^2*r[]*(-2*\[Epsilon]^2 + r[])*Scalar[a[i]*n[-i]]^2 + 
      Scalar[a[-i]*a[i]]*(\[Epsilon]^2*r[]*(2*\[Epsilon]^2 + r[]) + 
        \[Epsilon]^4*Scalar[a[i]*n[-i]]^2)))), Q -> Q0 + QS2, 
 Hodd -> ((GS3*L[]*Scalar[l[i]*S1[-i]])/r[] + 
    (GS3tild*L[]*Scalar[l[i]*S2[-i]])/r[] + 
    GS*\[Nu]*(L[]*Scalar[l[i]*S1[-i]] + L[]*Scalar[l[i]*S2[-i]]) + 
    GSstr*(X2^2*L[]*Scalar[l[i]*S1[-i]] + X1^2*L[]*Scalar[l[i]*S2[-i]]))/
   ((2*r[]^2)/\[Epsilon]^2 + 2*Scalar[a[-i]*a[i]] + 
    ((-2*\[Epsilon]^2*r[] + r[]^2 + \[Epsilon]^2*Scalar[a[-i]*a[i]])*
      (r[]^2 + \[Epsilon]^2*Scalar[a[i]*n[-i]]^2))/(\[Epsilon]^4*r[])), 
 A0 -> 1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
        (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
        (256*Log[2])/5 + (64*Log[\[Epsilon]^2/r[]])/5))/r[]^5 + 
     ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3), 
 D0 -> 1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
      \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
        (6496*Log[2])/15 + (2916*Log[3])/5) + 
      (592*\[Nu]*Log[\[Epsilon]^2/r[]])/15))/r[]^4 + 
   (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
   (6*\[Epsilon]^4*\[Nu])/r[]^2, 
 Q0 -> \[Epsilon]^2*pr[]^4*
    ((\[Epsilon]^6*(-83*\[Nu]^2 + 10*\[Nu]^3 + 
        \[Nu]*(-5308/15 + (496256*Log[2])/45 - (33048*Log[3])/5)))/r[]^3 + 
     (2*\[Epsilon]^4*(4 - 3*\[Nu])*\[Nu])/r[]^2) + 
   (\[Epsilon]^8*((-27*\[Nu]^2)/5 + 6*\[Nu]^3 + 
      \[Nu]*(-827/3 - (2358912*Log[2])/25 + (1399437*Log[3])/50 + 
        (390625*Log[5])/18))*pr[]^6)/r[]^2, 
 GS -> 2*(1 + \[Epsilon]^2*((-27*\[Nu]*pr[]^2)/16 - (5*\[Nu])/(16*r[])) + 
    \[Epsilon]^4*((5*\[Nu]*(1 + 7*\[Nu])*pr[]^4)/16 - 
      (\[Nu]*(102 + \[Nu]))/(16*r[]^2) + (\[Nu]*(-84 + 23*\[Nu])*pr[]^2)/
       (16*r[]))), 
 GSstr -> (3*(1 + \[Epsilon]^2*(((-5 - 6*\[Nu])*pr[]^2)/4 + 
       (-3 - 2*\[Nu])/(4*r[])) + \[Epsilon]^4*
      ((5*(7 + 8*\[Nu] + 9*\[Nu]^2)*pr[]^4)/24 + (-9 - 52*\[Nu] - \[Nu]^2)/
        (8*r[]^2) + ((23 - 12*\[Nu] + 19*\[Nu]^2)*pr[]^2)/(8*r[]))))/2, 
 GS3 -> (\[Epsilon]^2*L[]^2*((X2^3*\[Nu]*(-1 + X2 + \[Nu])*
        Scalar[n[i]*S1[-i]]^2)/(2*X1^3) + (X2*\[Nu]*(-1 + X2 + \[Nu])*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/X1 + 
      (X1*(X2 - 3*\[Nu])*\[Nu]*Scalar[n[i]*S2[-i]]^2)/(2*X2)))/r[]^2 + 
   \[Epsilon]^2*pr[]^2*((-5*X2^3*\[Nu]*(-1 + X2 + \[Nu])*
       Scalar[n[i]*S1[-i]]^2)/(2*X1^3) - (X2*\[Nu]*(-3 + 3*X2 + \[Nu])*
       Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/X1 + 
     (X1*\[Nu]*(-X2 + 7*\[Nu])*Scalar[n[i]*S2[-i]]^2)/(2*X2)) + 
   (\[Epsilon]^2*((X2^3*(20 - 20*CBS31*(1 + X2*(-1 + \[Nu]) - 2*\[Nu]) - 
         41*\[Nu] + 9*CES21*\[Nu] + \[Nu]^2 - 9*CES21*\[Nu]^2 + 
         X2*(-20 + 21*\[Nu] - 9*CES21*\[Nu]))*Scalar[n[i]*S1[-i]]^2)/
       (4*X1^3) + (X2^3*(-4 + 4*CBS31*(1 + X2*(-1 + \[Nu]) - 2*\[Nu]) + 
         9*\[Nu] - 3*CES21*\[Nu] - \[Nu]^2 + 3*CES21*\[Nu]^2 + 
         X2*(4 - 5*\[Nu] + 3*CES21*\[Nu]))*Scalar[S1[-i]*S1[i]])/(4*X1^3) + 
      (X2*\[Nu]*(65 - 65*X2 + 9*CES21*(-5 + 5*X2 - 4*\[Nu]) + 20*\[Nu])*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/(6*X1) + 
      (X1*\[Nu]*((29 - 45*CES22)*X2 + (47 + 9*CES22)*\[Nu])*
        Scalar[n[i]*S2[-i]]^2)/(12*X2) + 
      (X2*(-23 + 23*X2 - 18*CES21*(-1 + X2 - \[Nu]) - 20*\[Nu])*\[Nu]*
        Scalar[S1[i]*S2[-i]])/(12*X1) + 
      (X1*\[Nu]*((-10 + 9*CES22)*X2 + (5 - 9*CES22)*\[Nu])*
        Scalar[S2[-i]*S2[i]])/(12*X2)))/r[], 
 GS3tild -> \[Epsilon]^2*pr[]^2*
    ((X2*\[Nu]*(-1 + X2 + 7*\[Nu])*Scalar[n[i]*S1[-i]]^2)/(2*X1) + 
     (X1*(3*X2 - \[Nu])*\[Nu]*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/X2 + 
     (5*X1^3*(X2 - \[Nu])*\[Nu]*Scalar[n[i]*S2[-i]]^2)/(2*X2^3)) + 
   (\[Epsilon]^2*L[]^2*(-(X2*\[Nu]*(-1 + X2 + 3*\[Nu])*Scalar[n[i]*S1[-i]]^2)/
       (2*X1) + (X1*\[Nu]*(-X2 + \[Nu])*Scalar[n[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]])/X2 + (X1^3*\[Nu]*(-X2 + \[Nu])*
        Scalar[n[i]*S2[-i]]^2)/(2*X2^3)))/r[]^2 + 
   (\[Epsilon]^2*((X2*\[Nu]*(29 - 29*X2 + 47*\[Nu] + 
         9*CES21*(-5 + 5*X2 + \[Nu]))*Scalar[n[i]*S1[-i]]^2)/(12*X1) + 
      (X2*\[Nu]*(-9*CES21*(-1 + X2 + \[Nu]) + 5*(-2 + 2*X2 + \[Nu]))*
        Scalar[S1[-i]*S1[i]])/(12*X1) + 
      (X1*\[Nu]*((65 - 45*CES22)*X2 + 4*(5 - 9*CES22)*\[Nu])*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/(6*X2) + 
      (X1^3*(\[Nu]*(-20 + 20*CBS32 + \[Nu] - 9*CES22*\[Nu]) + 
         X2*(20 + 20*CBS32*(-1 + \[Nu]) - 21*\[Nu] + 9*CES22*\[Nu]))*
        Scalar[n[i]*S2[-i]]^2)/(4*X2^3) + 
      (X1*\[Nu]*((-23 + 18*CES22)*X2 + 2*(-10 + 9*CES22)*\[Nu])*
        Scalar[S1[i]*S2[-i]])/(12*X2) + 
      (X1^3*(X2*(-4 - 4*CBS32*(-1 + \[Nu]) + 5*\[Nu] - 3*CES22*\[Nu]) + 
         \[Nu]*(4 - 4*CBS32 - \[Nu] + 3*CES22*\[Nu]))*Scalar[S2[-i]*S2[i]])/
       (4*X2^3)))/r[], 
 ASS -> (\[Epsilon]^4*(((-1 + CES21)*X2^2*(-1 + X2 + \[Nu])*
        Scalar[S1[-i]*S1[i]])/X1^2 - ((-1 + CES22)*X1^2*(X2 - \[Nu])*
        Scalar[S2[-i]*S2[i]])/X2^2))/r[]^3 + 
   (\[Epsilon]^6*((X2^2*(4 - 3*\[Nu] - \[Nu]^2/2 - X2*(4 + \[Nu]) + 
         CES21*(-4 - 2*X2*(-2 + \[Nu]) + 6*\[Nu]))*Scalar[S1[-i]*S1[i]])/
       X1^2 - (-2 + \[Nu])*\[Nu]*Scalar[S1[i]*S2[-i]] + 
      (X1^2*(((-8 + 8*CES22 - \[Nu])*\[Nu])/2 + 
         X2*(4 + 2*CES22*(-2 + \[Nu]) + \[Nu]))*Scalar[S2[-i]*S2[i]])/X2^2))/
    r[]^4 + (\[Epsilon]^8*((X2^2*(652 - 276*\[Nu] - 776*\[Nu]^2 + 
         21*\[Nu]^3 + X2*(-652 - 376*\[Nu] + 315*\[Nu]^2) - 
         2*CES21*(326 - 747*\[Nu] + 207*\[Nu]^2 + X2*(-326 + 421*\[Nu])))*
        Scalar[S1[-i]*S1[i]])/(56*X1^2) + (\[Nu]*(68 + 113*\[Nu] + 6*\[Nu]^2)*
        Scalar[S1[i]*S2[-i]])/8 + 
      (X1^2*(\[Nu]*(-652 + CES22*(652 - 414*\[Nu]) - 461*\[Nu] + 
           21*\[Nu]^2) + X2*(652 + 376*\[Nu] - 315*\[Nu]^2 + 
           CES22*(-652 + 842*\[Nu])))*Scalar[S2[-i]*S2[i]])/(56*X2^2)))/
    r[]^5, 
 AnS -> (\[Epsilon]^4*((-3*(-1 + CES21)*X2^2*(-1 + X2 + \[Nu])*
        Scalar[n[i]*S1[-i]]^2)/X1^2 + (3*(-1 + CES22)*X1^2*(X2 - \[Nu])*
        Scalar[n[i]*S2[-i]]^2)/X2^2))/r[]^3 + 
   (\[Epsilon]^6*((X2^2*(-9 + 5*\[Nu] + (7*\[Nu]^2)/4 + X2*(9 + 4*\[Nu]) + 
         3*CES21*(3 + X2*(-3 + \[Nu]) - 4*\[Nu] - \[Nu]^2))*
        Scalar[n[i]*S1[-i]]^2)/X1^2 + (9*\[Nu]*(-3 + 2*\[Nu])*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/4 + 
      (X1^2*(9*\[Nu] + (7*\[Nu]^2)/4 - 3*CES22*\[Nu]*(3 + \[Nu]) - 
         X2*(9 + 3*CES22*(-3 + \[Nu]) + 4*\[Nu]))*Scalar[n[i]*S2[-i]]^2)/
       X2^2))/r[]^4 + 
   (\[Epsilon]^8*((X2^2*(-3600 - 1352*\[Nu] - 730*\[Nu]^2 + 609*\[Nu]^3 + 
         X2*(3600 + 4952*\[Nu] + 1659*\[Nu]^2) - 
         3*CES21*(-1200 + 1024*\[Nu] + 970*\[Nu]^2 + 49*\[Nu]^3 + 
           X2*(1200 + 176*\[Nu] - 329*\[Nu]^2)))*Scalar[n[i]*S1[-i]]^2)/
       (168*X1^2) + (\[Nu]*(-1161 - 2120*\[Nu] + 72*\[Nu]^2)*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/48 + 
      (X1^2*(\[Nu]*(3600 + 929*\[Nu] + 609*\[Nu]^2 - 
           3*CES22*(1200 + 641*\[Nu] + 49*\[Nu]^2)) - 
         X2*(3600 + 4952*\[Nu] + 1659*\[Nu]^2 + CES22*(-3600 - 528*\[Nu] + 
             987*\[Nu]^2)))*Scalar[n[i]*S2[-i]]^2)/(168*X2^2)))/r[]^5, 
 BpnS -> (X2^2*\[Epsilon]^6*(3*CES21*(60 - 398*\[Nu] + 268*\[Nu]^2 + 
        7*\[Nu]^3 + X2*(-60 + 338*\[Nu] - 47*\[Nu]^2)) - 
      2*(90 - 274*\[Nu] - 368*\[Nu]^2 + 51*\[Nu]^3 + 
        X2*(-90 + 184*\[Nu] + 255*\[Nu]^2)))*Scalar[n[i]*S1[-i]]^2)/
    (24*X1^2*r[]^4) + (X2^2*\[Epsilon]^4*(-3 + 2*\[Nu] - \[Nu]^2/2 + 
      X2*(3 + \[Nu]) + 3*CES21*(-1 + \[Nu])*(-1 + X2 + \[Nu]))*
     Scalar[n[i]*S1[-i]]^2)/(X1^2*r[]^3) - 
   (\[Epsilon]^6*\[Nu]*(171 - 854*\[Nu] + 132*\[Nu]^2)*Scalar[n[i]*S1[-i]]*
     Scalar[n[i]*S2[-i]])/(48*r[]^4) - 
   (\[Epsilon]^4*\[Nu]*(9 + 8*\[Nu])*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/
    (4*r[]^3) + (X1^2*\[Epsilon]^6*
     (\[Nu]*(180 + 226*\[Nu] - 102*\[Nu]^2 + 3*CES22*(-60 + 221*\[Nu] + 
          7*\[Nu]^2)) + X2*(-180 + 368*\[Nu] + 510*\[Nu]^2 + 
        3*CES22*(60 - 338*\[Nu] + 47*\[Nu]^2)))*Scalar[n[i]*S2[-i]]^2)/
    (24*X2^2*r[]^4) + (X1^2*\[Epsilon]^4*
     (((6 + 6*CES22*(-1 + \[Nu]) - \[Nu])*\[Nu])/2 - 
      X2*(3 + 3*CES22*(-1 + \[Nu]) + \[Nu]))*Scalar[n[i]*S2[-i]]^2)/
    (X2^2*r[]^3), 
 BnpSS -> 
  (\[Epsilon]^4*((-3*X2^2*(-4 - 4*\[Nu] + \[Nu]^2 + 4*CES21*(-1 + \[Nu])*
          (-1 + X2 + \[Nu]) + X2*(4 + 8*\[Nu]))*Scalar[S1[-i]*S1[i]])/
       (4*X1^2) + (3*\[Nu]*(4 + 3*\[Nu])*Scalar[S1[i]*S2[-i]])/2 + 
      (X1^2*((-3*\[Nu]*(4 + 4*CES22*(-1 + \[Nu]) + \[Nu]))/4 + 
         3*X2*(1 + CES22*(-1 + \[Nu]) + 2*\[Nu]))*Scalar[S2[-i]*S2[i]])/
       X2^2))/r[]^3 + 
   (\[Epsilon]^6*((X2^2*(46 + 8*\[Nu] - 161*\[Nu]^2 + 20*\[Nu]^3 + 
         2*X2*(-23 - 27*\[Nu] + 50*\[Nu]^2) + CES21*(-46 + 243*\[Nu] - 
           207*\[Nu]^2 + X2*(46 - 197*\[Nu] + 48*\[Nu]^2)))*
        Scalar[S1[-i]*S1[i]])/(4*X1^2) + 2*\[Nu]*(10 + 13*\[Nu] + 5*\[Nu]^2)*
       Scalar[S1[i]*S2[-i]] + 
      (X1^2*(\[Nu]*(-46 + CES22*(46 - 159*\[Nu]) - 61*\[Nu] + 20*\[Nu]^2) + 
         X2*(46 + 54*\[Nu] - 100*\[Nu]^2 + CES22*(-46 + 197*\[Nu] - 
             48*\[Nu]^2)))*Scalar[S2[-i]*S2[i]])/(4*X2^2)))/r[]^4, 
 BnpnS -> 
  (\[Epsilon]^4*((15*X2^2*\[Nu]*(-4 + 4*X2 + \[Nu])*Scalar[n[i]*S1[-i]]^2)/
       (4*X1^2) - (15*\[Nu]*(3 + 2*\[Nu])*Scalar[n[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]])/4 + (15*X1^2*\[Nu]*(-4*X2 + \[Nu])*
        Scalar[n[i]*S2[-i]]^2)/(4*X2^2)))/r[]^3 + 
   (\[Epsilon]^6*((X2^2*(108 - 2792*\[Nu] + 2*\[Nu]^2 + 135*\[Nu]^3 + 
         X2*(-108 + 2684*\[Nu] + 369*\[Nu]^2) - 
         6*CES21*(18 - 139*\[Nu] - 49*\[Nu]^2 + 14*\[Nu]^3 + 
           X2*(-18 + 121*\[Nu] + 50*\[Nu]^2)))*Scalar[n[i]*S1[-i]]^2)/
       (24*X1^2) - (\[Nu]*(1008 + 4771*\[Nu] + 282*\[Nu]^2)*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/24 + 
      (X1^2*(\[Nu]*(-108 + 371*\[Nu] + 135*\[Nu]^2 - 
           6*CES22*(-18 + \[Nu] + 14*\[Nu]^2)) + 
         X2*(108 - 2684*\[Nu] - 369*\[Nu]^2 + 6*CES22*(-18 + 121*\[Nu] + 
             50*\[Nu]^2)))*Scalar[n[i]*S2[-i]]^2)/(24*X2^2)))/r[]^4, 
 QS2 -> (X2^2*\[Epsilon]^6*pr[]^4*
     ((-7*\[Nu]*(40 - 184*\[Nu] + 18*\[Nu]^2 + 15*CES21*(-1 + X2 + \[Nu])*
          (-7 + 4*\[Nu]) + 8*X2*(-5 + 18*\[Nu]))*Scalar[n[i]*S1[-i]]^2)/12 + 
      (5*\[Nu]*(8 - 28*\[Nu] + 3*\[Nu]^2 + 2*CES21*(-1 + X2 + \[Nu])*
          (-7 + 4*\[Nu]) + X2*(-8 + 21*\[Nu]))*Scalar[S1[-i]*S1[i]])/8))/
    (X1^2*r[]^3) + (\[Epsilon]^6*pr[]^3*
     ((\[Nu]*(135 + 316*\[Nu] - 474*\[Nu]^2)*Scalar[p[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]])/48 + (\[Nu]*(135 + 316*\[Nu] - 474*\[Nu]^2)*
        Scalar[n[i]*S1[-i]]*Scalar[p[i]*S2[-i]])/48))/r[]^3 + 
   (\[Epsilon]^6*pr[]^3*((X2^2*\[Nu]*(200 - 1316*\[Nu] + 117*\[Nu]^2 + 
         120*CES21*(-1 + X2 + \[Nu])*(-7 + 4*\[Nu]) + X2*(-200 + 1071*\[Nu]))*
        Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]])/(24*X1^2) + 
      (X1^2*\[Nu]*(X2*(200 - 1071*\[Nu] - 120*CES22*(-7 + 4*\[Nu])) + 
         \[Nu]*(-245 + 117*\[Nu] + 120*CES22*(-7 + 4*\[Nu])))*
        Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/(24*X2^2)))/r[]^3 + 
   (\[Epsilon]^6*pr[]^4*((7*\[Nu]*(-45 - 103*\[Nu] + 132*\[Nu]^2)*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/24 - 
      (5*\[Nu]*(-4 - 9*\[Nu] + 10*\[Nu]^2)*Scalar[S1[i]*S2[-i]])/8))/r[]^3 + 
   (X1^2*\[Epsilon]^6*pr[]^4*
     ((7*\[Nu]*(\[Nu]*(40 - 18*\[Nu] - 15*CES22*(-7 + 4*\[Nu])) + 
         X2*(15*CES22*(-7 + 4*\[Nu]) + 8*(-5 + 18*\[Nu])))*
        Scalar[n[i]*S2[-i]]^2)/12 + 
      (5*\[Nu]*(X2*(8 + CES22*(14 - 8*\[Nu]) - 21*\[Nu]) + 
         \[Nu]*(-7 + 3*\[Nu] + 2*CES22*(-7 + 4*\[Nu])))*Scalar[S2[-i]*S2[i]])/
       8))/(X2^2*r[]^3), 
 AS4 -> 
  (\[Epsilon]^6*((5*(1 + 6*CES21 - 7*CES41)*X2^4*(1 - 3*\[Nu] + \[Nu]^2 + 
         X2*(-1 + 2*\[Nu]))*Scalar[n[i]*S1[-i]]^4)/(4*X1^4) - 
      (3*(-1 + 6*CES21 - 5*CES41)*X2^4*(1 - 3*\[Nu] + \[Nu]^2 + 
         X2*(-1 + 2*\[Nu]))*Scalar[n[i]*S1[-i]]^2*Scalar[S1[-i]*S1[i]])/
       (2*X1^4) + (3*(-1 + 2*CES21 - CES41)*X2^4*(1 - 3*\[Nu] + \[Nu]^2 + 
         X2*(-1 + 2*\[Nu]))*Scalar[S1[-i]*S1[i]]^2)/(4*X1^4) + 
      (5*(-4 + 7*CBS31 - 3*CES21)*X2^2*\[Nu]*(-1 + X2 + \[Nu])*
        Scalar[n[i]*S1[-i]]^3*Scalar[n[i]*S2[-i]])/X1^2 - 
      (3*(-3 + 5*CBS31 - 2*CES21)*X2^2*\[Nu]*(-1 + X2 + \[Nu])*
        Scalar[n[i]*S1[-i]]*Scalar[S1[-i]*S1[i]]*Scalar[n[i]*S2[-i]])/X1^2 - 
      (15*(-5 - CES22 + CES21*(-1 + 7*CES22))*\[Nu]^2*Scalar[n[i]*S1[-i]]^2*
        Scalar[n[i]*S2[-i]]^2)/2 - (3*(-1 + 5*CBS31 - 4*CES21)*X2^2*\[Nu]*
        (-1 + X2 + \[Nu])*Scalar[n[i]*S1[-i]]^2*Scalar[S1[i]*S2[-i]])/X1^2 + 
      (3*(CBS31 - CES21)*X2^2*\[Nu]*(-1 + X2 + \[Nu])*Scalar[S1[-i]*S1[i]]*
        Scalar[S1[i]*S2[-i]])/X1^2 + 3*(-8 - CES22 + CES21*(-1 + 10*CES22))*
       \[Nu]^2*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]*Scalar[S1[i]*S2[-i]] - 
      3*(-1 + CES21*CES22)*\[Nu]^2*Scalar[S1[i]*S2[-i]]^2 + 
      (3*(-1 - CES22 + CES21*(-3 + 5*CES22))*\[Nu]^2*Scalar[n[i]*S1[-i]]^2*
        Scalar[S2[-i]*S2[i]])/2 - (3*(-1 + CES21)*(-1 + CES22)*\[Nu]^2*
        Scalar[S1[-i]*S1[i]]*Scalar[S2[-i]*S2[i]])/2))/r[]^5 + 
   (\[Epsilon]^6*((3*(-1 - 3*CES22 + CES21*(-1 + 5*CES22))*\[Nu]^2*
        Scalar[S1[-i]*S1[i]]*Scalar[n[i]*S2[-i]]^2)/2 - 
      (5*(-4 + 7*CBS32 - 3*CES22)*X1^2*(X2 - \[Nu])*\[Nu]*Scalar[n[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]]^3)/X2^2 - (5*(1 + 6*CES22 - 7*CES42)*X1^4*
        (-X2 + \[Nu] + 2*X2*\[Nu] - \[Nu]^2)*Scalar[n[i]*S2[-i]]^4)/
       (4*X2^4) + (3*(-1 + 5*CBS32 - 4*CES22)*X1^2*(X2 - \[Nu])*\[Nu]*
        Scalar[n[i]*S2[-i]]^2*Scalar[S1[i]*S2[-i]])/X2^2 + 
      (3*(-3 + 5*CBS32 - 2*CES22)*X1^2*(X2 - \[Nu])*\[Nu]*Scalar[n[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]]*Scalar[S2[-i]*S2[i]])/X2^2 + 
      (3*(-1 + 6*CES22 - 5*CES42)*X1^4*(-X2 + \[Nu] + 2*X2*\[Nu] - \[Nu]^2)*
        Scalar[n[i]*S2[-i]]^2*Scalar[S2[-i]*S2[i]])/(2*X2^4) - 
      (3*(CBS32 - CES22)*X1^2*(X2 - \[Nu])*\[Nu]*Scalar[S1[i]*S2[-i]]*
        Scalar[S2[-i]*S2[i]])/X2^2 - (3*(-1 + 2*CES22 - CES42)*X1^4*
        (-X2 + \[Nu] + 2*X2*\[Nu] - \[Nu]^2)*Scalar[S2[-i]*S2[i]]^2)/
       (4*X2^4)))/r[]^5, 
 genfun -> \[Epsilon]^2*(((-2 - \[Nu])*pr[])/2 + (\[Nu]*pr[]^3*r[])/2 + 
     ((\[Nu]*L[]^2*pr[])/2 + ((-X2 + \[Nu])*Scalar[n[i]*S1[-i]]*
         Scalar[p[i]*S1[-i]])/2 - (\[Nu]*Scalar[p[i]*S1[-i]]*
         Scalar[n[i]*S2[-i]])/2 - (\[Nu]*Scalar[n[i]*S1[-i]]*
         Scalar[p[i]*S2[-i]])/2 + ((-1 + X2 + \[Nu])*Scalar[n[i]*S2[-i]]*
         Scalar[p[i]*S2[-i]])/2 + pr[]*(((X2 - \[Nu])*Scalar[S1[-i]*S1[i]])/
          2 + \[Nu]*Scalar[S1[i]*S2[-i]] + ((1 - X2 - \[Nu])*
           Scalar[S2[-i]*S2[i]])/2))/r[]) + 
   \[Epsilon]^6*((((-486*X2 + 297*CES21*X2 + 486*\[Nu] - 297*CES21*\[Nu] + 
          166*X2*\[Nu] - 1047*CES21*X2*\[Nu] + 104*\[Nu]^2 + 
          786*CES21*\[Nu]^2 + 54*X2*\[Nu]^2 - 78*CES21*X2*\[Nu]^2 + 
          54*\[Nu]^3 + 24*CES21*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
         Scalar[p[i]*S1[-i]])/72 + L[]*pr[]*
        (((-21*X2 + 21*\[Nu] - 84*X2*\[Nu] - 66*\[Nu]^2 + 11*X2*\[Nu]^2 - 
            \[Nu]^3)*Scalar[l[i]*S1[-i]])/16 + 
         ((-21 + 21*X2 - 63*\[Nu] + 84*X2*\[Nu] - 55*\[Nu]^2 - 
            11*X2*\[Nu]^2 - \[Nu]^3)*Scalar[l[i]*S2[-i]])/16) + 
       ((-657*\[Nu] - 2574*X2*\[Nu] - 2360*\[Nu]^2 - 3240*X2*\[Nu]^2 - 
          240*\[Nu]^3)*Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/1152 + 
       ((-3231*\[Nu] + 2574*X2*\[Nu] - 5600*\[Nu]^2 + 3240*X2*\[Nu]^2 - 
          240*\[Nu]^3)*Scalar[n[i]*S1[-i]]*Scalar[p[i]*S2[-i]])/1152 + 
       ((-486 + 297*CES22 + 486*X2 - 297*CES22*X2 + 652*\[Nu] - 
          1344*CES22*\[Nu] - 166*X2*\[Nu] + 1047*CES22*X2*\[Nu] + 
          158*\[Nu]^2 + 708*CES22*\[Nu]^2 - 54*X2*\[Nu]^2 + 
          78*CES22*X2*\[Nu]^2 + 54*\[Nu]^3 + 24*CES22*\[Nu]^3)*
         Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/72 + 
       pr[]*(((-747*X2 + 207*CES21*X2 + 747*\[Nu] - 207*CES21*\[Nu] - 
            32*X2*\[Nu] + 564*CES21*X2*\[Nu] + 995*\[Nu]^2 - 
            843*CES21*\[Nu]^2 + 369*X2*\[Nu]^2 + 147*CES21*X2*\[Nu]^2 + 
            153*\[Nu]^3 - 57*CES21*\[Nu]^3)*Scalar[n[i]*S1[-i]]^2)/144 + 
         ((17*X2 - 17*\[Nu] + 12*X2*\[Nu] + 164*CES21*X2*\[Nu] + 15*\[Nu]^2 - 
            184*CES21*\[Nu]^2 + 23*X2*\[Nu]^2 + 26*CES21*X2*\[Nu]^2 + 
            3*\[Nu]^3 - 2*CES21*\[Nu]^3)*Scalar[S1[-i]*S1[i]])/16 + 
         ((-567*\[Nu] - 7538*\[Nu]^2 + 120*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]])/288 + ((-747 + 207*CES22 + 747*X2 - 
            207*CES22*X2 + 715*\[Nu] + 357*CES22*\[Nu] + 32*X2*\[Nu] - 
            564*CES22*X2*\[Nu] + 1364*\[Nu]^2 - 696*CES22*\[Nu]^2 - 
            369*X2*\[Nu]^2 - 147*CES22*X2*\[Nu]^2 + 153*\[Nu]^3 - 
            57*CES22*\[Nu]^3)*Scalar[n[i]*S2[-i]]^2)/144 + 
         ((52*\[Nu] + 129*\[Nu]^2 + 10*\[Nu]^3)*Scalar[S1[i]*S2[-i]])/16 + 
         ((17 - 17*X2 - 5*\[Nu] + 164*CES22*\[Nu] - 12*X2*\[Nu] - 
            164*CES22*X2*\[Nu] + 38*\[Nu]^2 - 158*CES22*\[Nu]^2 - 
            23*X2*\[Nu]^2 - 26*CES22*X2*\[Nu]^2 + 3*\[Nu]^3 - 
            2*CES22*\[Nu]^3)*Scalar[S2[-i]*S2[i]])/16))/r[]^3 + 
     (L[]*pr[]^3*(((9*X2 - 9*\[Nu] - 9*\[Nu]^2 + 7*X2*\[Nu]^2 + 3*\[Nu]^3)*
           Scalar[l[i]*S1[-i]])/16 + ((9 - 9*X2 - 9*\[Nu] - 2*\[Nu]^2 - 
            7*X2*\[Nu]^2 + 3*\[Nu]^3)*Scalar[l[i]*S2[-i]])/16) + 
       pr[]^2*(((-45*X2 + 54*CES21*X2 + 45*\[Nu] - 54*CES21*\[Nu] + 
            5*X2*\[Nu] + 228*CES21*X2*\[Nu] + 40*\[Nu]^2 - 
            282*CES21*\[Nu]^2 + 99*X2*\[Nu]^2 - 30*CES21*X2*\[Nu]^2 - 
            18*\[Nu]^3 + 138*CES21*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
           Scalar[p[i]*S1[-i]])/144 + ((-27*\[Nu] - 18*X2*\[Nu] - 
            992*\[Nu]^2 + 1332*X2*\[Nu]^2 - 240*\[Nu]^3)*Scalar[p[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]])/288 + ((-45*\[Nu] + 18*X2*\[Nu] + 
            340*\[Nu]^2 - 1332*X2*\[Nu]^2 - 240*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
           Scalar[p[i]*S2[-i]])/288 + ((-45 + 54*CES22 + 45*X2 - 
            54*CES22*X2 + 50*\[Nu] + 174*CES22*\[Nu] - 5*X2*\[Nu] - 
            228*CES22*X2*\[Nu] + 139*\[Nu]^2 - 312*CES22*\[Nu]^2 - 
            99*X2*\[Nu]^2 + 30*CES22*X2*\[Nu]^2 - 18*\[Nu]^3 + 
            138*CES22*\[Nu]^3)*Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/
          144) + pr[]^3*(((18*CES21*X2 - 18*CES21*\[Nu] + 733*X2*\[Nu] - 
            1002*CES21*X2*\[Nu] - 733*\[Nu]^2 + 984*CES21*\[Nu]^2 - 
            1062*X2*\[Nu]^2 + 390*CES21*X2*\[Nu]^2 - 207*\[Nu]^3 - 
            354*CES21*\[Nu]^3)*Scalar[n[i]*S1[-i]]^2)/144 + 
         ((-4*CES21*X2 + 4*CES21*\[Nu] - 11*X2*\[Nu] + 21*CES21*X2*\[Nu] + 
            11*\[Nu]^2 - 17*CES21*\[Nu]^2 + 16*X2*\[Nu]^2 - 
            12*CES21*X2*\[Nu]^2 + 5*\[Nu]^3 + 4*CES21*\[Nu]^3)*
           Scalar[S1[-i]*S1[i]])/8 + ((-99*\[Nu] - 413*\[Nu]^2 + 111*\[Nu]^3)*
           Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/72 + 
         ((18*CES22 - 18*CES22*X2 + 733*\[Nu] - 1020*CES22*\[Nu] - 
            733*X2*\[Nu] + 1002*CES22*X2*\[Nu] - 1795*\[Nu]^2 + 
            1374*CES22*\[Nu]^2 + 1062*X2*\[Nu]^2 - 390*CES22*X2*\[Nu]^2 - 
            207*\[Nu]^3 - 354*CES22*\[Nu]^3)*Scalar[n[i]*S2[-i]]^2)/144 + 
         ((8*\[Nu] + 87*\[Nu]^2 + 4*\[Nu]^3)*Scalar[S1[i]*S2[-i]])/16 + 
         ((-4*CES22 + 4*CES22*X2 - 11*\[Nu] + 25*CES22*\[Nu] + 11*X2*\[Nu] - 
            21*CES22*X2*\[Nu] + 27*\[Nu]^2 - 29*CES22*\[Nu]^2 - 
            16*X2*\[Nu]^2 + 12*CES22*X2*\[Nu]^2 + 5*\[Nu]^3 + 
            4*CES22*\[Nu]^3)*Scalar[S2[-i]*S2[i]])/8))/r[]^2 + 
     (L[]^3*pr[]*(((2*X2 - 2*\[Nu] - 8*X2*\[Nu] - 6*\[Nu]^2 + X2*\[Nu]^2 + 
            \[Nu]^3)*Scalar[l[i]*S1[-i]])/16 + 
         ((2 - 2*X2 - 10*\[Nu] + 8*X2*\[Nu] - 5*\[Nu]^2 - X2*\[Nu]^2 + 
            \[Nu]^3)*Scalar[l[i]*S2[-i]])/16) + 
       L[]^2*(((-27*X2 + 90*CES21*X2 + 27*\[Nu] - 90*CES21*\[Nu] + 
            199*X2*\[Nu] - 228*CES21*X2*\[Nu] - 172*\[Nu]^2 + 
            138*CES21*\[Nu]^2 - 279*X2*\[Nu]^2 + 120*CES21*X2*\[Nu]^2 - 
            90*\[Nu]^3 - 48*CES21*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
           Scalar[p[i]*S1[-i]])/144 + ((-45*\[Nu] - 90*X2*\[Nu] - 
            1558*\[Nu]^2 + 1476*X2*\[Nu]^2 - 30*\[Nu]^3)*Scalar[p[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]])/720 + ((-135*\[Nu] + 90*X2*\[Nu] - 
            82*\[Nu]^2 - 1476*X2*\[Nu]^2 - 30*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
           Scalar[p[i]*S2[-i]])/720 + ((-27 + 90*CES22 + 27*X2 - 
            90*CES22*X2 + 226*\[Nu] - 318*CES22*\[Nu] - 199*X2*\[Nu] + 
            228*CES22*X2*\[Nu] - 451*\[Nu]^2 + 258*CES22*\[Nu]^2 + 
            279*X2*\[Nu]^2 - 120*CES22*X2*\[Nu]^2 - 90*\[Nu]^3 - 
            48*CES22*\[Nu]^3)*Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/144 + 
         pr[]*(((-9*X2 + 36*CES21*X2 + 9*\[Nu] - 36*CES21*\[Nu] + 
              596*X2*\[Nu] - 312*CES21*X2*\[Nu] - 587*\[Nu]^2 + 
              276*CES21*\[Nu]^2 - 351*X2*\[Nu]^2 + 168*CES21*X2*\[Nu]^2 - 
              99*\[Nu]^3 - 96*CES21*\[Nu]^3)*Scalar[l[i]*S1[-i]]^2)/288 + 
           ((18*CES21*X2 - 18*CES21*\[Nu] + 217*X2*\[Nu] - 372*CES21*X2*
               \[Nu] - 217*\[Nu]^2 + 354*CES21*\[Nu]^2 - 414*X2*\[Nu]^2 + 
              165*CES21*X2*\[Nu]^2 - 99*\[Nu]^3 - 129*CES21*\[Nu]^3)*
             Scalar[n[i]*S1[-i]]^2)/144 + ((-9*X2 - 180*CES21*X2 + 9*\[Nu] + 
              180*CES21*\[Nu] - 398*X2*\[Nu] + 600*CES21*X2*\[Nu] + 
              407*\[Nu]^2 - 420*CES21*\[Nu]^2 + 549*X2*\[Nu]^2 - 
              294*CES21*X2*\[Nu]^2 + 171*\[Nu]^3 + 150*CES21*\[Nu]^3)*
             Scalar[S1[-i]*S1[i]])/288 + ((27*\[Nu] - 44*\[Nu]^2 + 
              102*\[Nu]^3)*Scalar[l[i]*S1[-i]]*Scalar[l[i]*S2[-i]])/288 + 
           ((-9 + 36*CES22 + 9*X2 - 36*CES22*X2 + 605*\[Nu] - 
              348*CES22*\[Nu] - 596*X2*\[Nu] + 312*CES22*X2*\[Nu] - 
              938*\[Nu]^2 + 444*CES22*\[Nu]^2 + 351*X2*\[Nu]^2 - 
              168*CES22*X2*\[Nu]^2 - 99*\[Nu]^3 - 96*CES22*\[Nu]^3)*
             Scalar[l[i]*S2[-i]]^2)/288 + ((-63*\[Nu] - 517*\[Nu]^2 + 
              96*\[Nu]^3)*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/144 + 
           ((18*CES22 - 18*CES22*X2 + 217*\[Nu] - 390*CES22*\[Nu] - 
              217*X2*\[Nu] + 372*CES22*X2*\[Nu] - 631*\[Nu]^2 + 
              519*CES22*\[Nu]^2 + 414*X2*\[Nu]^2 - 165*CES22*X2*\[Nu]^2 - 
              99*\[Nu]^3 - 129*CES22*\[Nu]^3)*Scalar[n[i]*S2[-i]]^2)/144 + 
           ((45*\[Nu] + 584*\[Nu]^2 - 66*\[Nu]^3)*Scalar[S1[i]*S2[-i]])/288 + 
           ((-9 - 180*CES22 + 9*X2 + 180*CES22*X2 - 389*\[Nu] + 
              780*CES22*\[Nu] + 398*X2*\[Nu] - 600*CES22*X2*\[Nu] + 
              956*\[Nu]^2 - 714*CES22*\[Nu]^2 - 549*X2*\[Nu]^2 + 
              294*CES22*X2*\[Nu]^2 + 171*\[Nu]^3 + 150*CES22*\[Nu]^3)*
             Scalar[S2[-i]*S2[i]])/288)))/r[]^4) + 
   \[Epsilon]^4*(((-8*\[Nu] + \[Nu]^2)*pr[]^3)/8 + 
     (((5*\[Nu] - \[Nu]^2)*pr[])/4 - (\[Nu]*L[]^2*pr[]^3)/4)/r[] - 
     (\[Nu]*pr[]^5*r[])/8 + (((-2*\[Nu] + \[Nu]^2)*L[]^2*pr[])/4 + 
       ((-6*X2 + CES21*X2 + 6*\[Nu] - CES21*\[Nu] + 3*X2*\[Nu] - 
          CES21*X2*\[Nu] + \[Nu]^2)*Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]])/
        2 + L[]*pr[]*(((-5*X2 + 5*\[Nu] - 2*X2*\[Nu] - \[Nu]^2)*
           Scalar[l[i]*S1[-i]])/8 + ((-5 + 5*X2 + 3*\[Nu] + 2*X2*\[Nu] - 
            \[Nu]^2)*Scalar[l[i]*S2[-i]])/8) + 
       ((7*\[Nu] - 16*X2*\[Nu])*Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/8 + 
       ((-9*\[Nu] + 16*X2*\[Nu])*Scalar[n[i]*S1[-i]]*Scalar[p[i]*S2[-i]])/8 + 
       ((-6 + CES22 + 6*X2 - CES22*X2 + 9*\[Nu] - 2*CES22*\[Nu] - 
          3*X2*\[Nu] + CES22*X2*\[Nu] + \[Nu]^2)*Scalar[n[i]*S2[-i]]*
         Scalar[p[i]*S2[-i]])/2 + 
       pr[]*(((-5*X2 + 5*\[Nu] + 6*X2*\[Nu] + 6*CES21*X2*\[Nu] + 3*\[Nu]^2 - 
            6*CES21*\[Nu]^2)*Scalar[n[i]*S1[-i]]^2)/8 + 
         ((9*X2 - 4*CES21*X2 - 9*\[Nu] + 4*CES21*\[Nu] - 4*X2*\[Nu] + 
            3*CES21*X2*\[Nu] - \[Nu]^2 - CES21*\[Nu]^2)*Scalar[S1[-i]*S1[i]])/
          4 + ((-\[Nu] + 6*\[Nu]^2)*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/
          8 + ((-5 + 5*X2 + 11*\[Nu] + 6*CES22*\[Nu] - 6*X2*\[Nu] - 
            6*CES22*X2*\[Nu] + 3*\[Nu]^2 - 6*CES22*\[Nu]^2)*
           Scalar[n[i]*S2[-i]]^2)/8 + ((9 - 4*CES22 - 9*X2 + 4*CES22*X2 - 
            13*\[Nu] + 7*CES22*\[Nu] + 4*X2*\[Nu] - 3*CES22*X2*\[Nu] - 
            \[Nu]^2 - CES22*\[Nu]^2)*Scalar[S2[-i]*S2[i]])/4))/r[]^2 + 
     (-(\[Nu]*L[]^4*pr[])/8 + ((X2 - \[Nu] - 2*X2*\[Nu] + \[Nu]^2)*
         Scalar[n[i]*S1[-i]]^3*Scalar[p[i]*S1[-i]])/4 + 
       (3*(X2*\[Nu] - \[Nu]^2)*Scalar[n[i]*S1[-i]]^2*Scalar[p[i]*S1[-i]]*
         Scalar[n[i]*S2[-i]])/4 + (3*\[Nu]^2*Scalar[n[i]*S1[-i]]*
         Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]]^2)/4 + 
       ((\[Nu] - X2*\[Nu] - \[Nu]^2)*Scalar[p[i]*S1[-i]]*
         Scalar[n[i]*S2[-i]]^3)/4 + ((X2*\[Nu] - \[Nu]^2)*
         Scalar[n[i]*S1[-i]]^3*Scalar[p[i]*S2[-i]])/4 + 
       (3*\[Nu]^2*Scalar[n[i]*S1[-i]]^2*Scalar[n[i]*S2[-i]]*
         Scalar[p[i]*S2[-i]])/4 - (3*(-\[Nu] + X2*\[Nu] + \[Nu]^2)*
         Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]^2*Scalar[p[i]*S2[-i]])/4 + 
       ((1 - X2 - 3*\[Nu] + 2*X2*\[Nu] + \[Nu]^2)*Scalar[n[i]*S2[-i]]^3*
         Scalar[p[i]*S2[-i]])/4 + 
       pr[]*(((-X2 + \[Nu] + 2*X2*\[Nu] - \[Nu]^2)*Scalar[n[i]*S1[-i]]^2*
           Scalar[S1[-i]*S1[i]])/4 + ((-(X2*\[Nu]) + \[Nu]^2)*
           Scalar[n[i]*S1[-i]]*Scalar[S1[-i]*S1[i]]*Scalar[n[i]*S2[-i]])/2 - 
         (\[Nu]^2*Scalar[S1[-i]*S1[i]]*Scalar[n[i]*S2[-i]]^2)/4 + 
         ((-(X2*\[Nu]) + \[Nu]^2)*Scalar[n[i]*S1[-i]]^2*Scalar[S1[i]*S2[-i]])/
          2 - \[Nu]^2*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]*
          Scalar[S1[-i]*S2[i]] + ((-\[Nu] + X2*\[Nu] + \[Nu]^2)*
           Scalar[n[i]*S2[-i]]^2*Scalar[S1[-i]*S2[i]])/2 - 
         (\[Nu]^2*Scalar[n[i]*S1[-i]]^2*Scalar[S2[-i]*S2[i]])/4 + 
         ((-\[Nu] + X2*\[Nu] + \[Nu]^2)*Scalar[n[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]]*Scalar[S2[-i]*S2[i]])/2 + 
         ((-1 + X2 + 3*\[Nu] - 2*X2*\[Nu] - \[Nu]^2)*Scalar[n[i]*S2[-i]]^2*
           Scalar[S2[-i]*S2[i]])/4) + 
       L[]*(((X2 - \[Nu] - 2*X2*\[Nu] + \[Nu]^2)*Scalar[l[i]*S1[-i]]*
           Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]])/4 + 
         ((2*X2*\[Nu] - \[Nu]^2)*Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]]*
           Scalar[l[i]*S2[-i]])/12 + ((2*X2*\[Nu] - \[Nu]^2)*
           Scalar[l[i]*S1[-i]]*Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/12 + 
         ((2*\[Nu] - 2*X2*\[Nu] - \[Nu]^2)*Scalar[p[i]*S1[-i]]*
           Scalar[l[i]*S2[-i]]*Scalar[n[i]*S2[-i]])/12 + 
         ((2*X2*\[Nu] - \[Nu]^2)*Scalar[l[i]*S1[-i]]*Scalar[n[i]*S1[-i]]*
           Scalar[p[i]*S2[-i]])/12 + ((2*\[Nu] - 2*X2*\[Nu] - \[Nu]^2)*
           Scalar[n[i]*S1[-i]]*Scalar[l[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/12 + 
         ((2*\[Nu] - 2*X2*\[Nu] - \[Nu]^2)*Scalar[l[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/12 + 
         ((1 - X2 - 3*\[Nu] + 2*X2*\[Nu] + \[Nu]^2)*Scalar[l[i]*S2[-i]]*
           Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/4 + 
         pr[]*(((X2 - \[Nu] - 2*X2*\[Nu] + \[Nu]^2)*Scalar[l[i]*S1[-i]]*
             Scalar[n[i]*S1[-i]]^2)/2 + ((4*X2*\[Nu] - 5*\[Nu]^2)*
             Scalar[n[i]*S1[-i]]^2*Scalar[l[i]*S2[-i]])/6 + 
           ((X2*\[Nu] - 2*\[Nu]^2)*Scalar[S1[-i]*S1[i]]*Scalar[l[i]*S2[-i]])/
            12 + ((X2*\[Nu] + \[Nu]^2)*Scalar[l[i]*S1[-i]]*
             Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/3 + 
           ((\[Nu] - X2*\[Nu] + \[Nu]^2)*Scalar[n[i]*S1[-i]]*
             Scalar[l[i]*S2[-i]]*Scalar[n[i]*S2[-i]])/3 + 
           ((4*\[Nu] - 4*X2*\[Nu] - 5*\[Nu]^2)*Scalar[l[i]*S1[-i]]*
             Scalar[n[i]*S2[-i]]^2)/6 + ((1 - X2 - 3*\[Nu] + 2*X2*\[Nu] + 
              \[Nu]^2)*Scalar[l[i]*S2[-i]]*Scalar[n[i]*S2[-i]]^2)/2 + 
           ((-(X2*\[Nu]) + 2*\[Nu]^2)*Scalar[l[i]*S1[-i]]*
             Scalar[S1[i]*S2[-i]])/12 + ((-\[Nu] + X2*\[Nu] + 2*\[Nu]^2)*
             Scalar[l[i]*S2[-i]]*Scalar[S1[-i]*S2[i]])/12 + 
           ((\[Nu] - X2*\[Nu] - 2*\[Nu]^2)*Scalar[l[i]*S1[-i]]*
             Scalar[S2[-i]*S2[i]])/12)) + 
       ((6*CES22*\[Nu] - 6*CES22*X2*\[Nu] - \[Nu]^2 - 3*CES22*\[Nu]^2)*
         Scalar[n[i]*S2[-i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*n[i]*
           S1[i10]*S2[i1]])/2 + ((6*CES21*X2*\[Nu] - \[Nu]^2 - 
          3*CES21*\[Nu]^2)*Scalar[n[i]*S1[-i]]*
         Scalar[epsilon\[Delta][-i, -i1, -i10]*n[i]*S1[i1]*S2[i10]])/2)/
      r[]^3)}


==> anc/HTMrc.dat.m <==
{Heff -> Hodd + Sqrt[A*(1 + \[Epsilon]^2*(Q + Bnp*pr[]^2 + 
        (Bnpa*L[]^2*Scalar[a[i]*l[-i]]^2)/(\[Epsilon]^2*r[]^2) + 
        Bp*Scalar[p[-i]*p[i]]))], Scalar[a[i_]*(X__)] :> 
  ToCanonical[PutScalar[X*(X2*S1[i] + X1*S2[i])]], 
 A -> (A0*(1 - 2/Sqrt[r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
        (2*Scalar[a[-i]*a[i]])/r[]])*(1 + AS4 + ASS + 
     2/Sqrt[r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
        (2*Scalar[a[-i]*a[i]])/r[]])*(1 + AnS + 
     (\[Epsilon]^2*Scalar[a[i]*n[-i]]^2)/r[]^2))/((1 + (2*\[Epsilon]^2)/r[])*
    (1 + ((-2*\[Epsilon]^2*r[] + r[]^2 + \[Epsilon]^2*Scalar[a[-i]*a[i]])*
       Scalar[a[i]*n[-i]]^2)/(\[Epsilon]^2*r[]^2*(r[]^2/\[Epsilon]^4 + 
        Scalar[a[-i]*a[i]]/\[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[])))), 
 Bp -> (1 + BpnS + (\[Epsilon]^2*Scalar[a[i]*n[-i]]^2)/r[]^2)^(-1), 
 Bnp -> (-1 + (BnpnS + BnpSS + A0*D0)*(1 - (2*\[Epsilon]^2)/r[] + 
      (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2))/
   (1 + (\[Epsilon]^2*Scalar[a[i]*n[-i]]^2)/r[]^2), 
 Bnpa -> -((\[Epsilon]^4*r[]^2*(r[]*(2*\[Epsilon]^2 + r[]) + 
      \[Epsilon]^2*Scalar[a[i]*n[-i]]^2))/
    ((r[]^2 + \[Epsilon]^2*Scalar[a[i]*n[-i]]^2)*
     (r[]^4 + \[Epsilon]^2*r[]*(-2*\[Epsilon]^2 + r[])*Scalar[a[i]*n[-i]]^2 + 
      Scalar[a[-i]*a[i]]*(\[Epsilon]^2*r[]*(2*\[Epsilon]^2 + r[]) + 
        \[Epsilon]^4*Scalar[a[i]*n[-i]]^2)))), Q -> Q0 + QS2, 
 Hodd -> (GS3*L[]*Scalar[l[i]*S1[-i]])/
    (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
      (2*Scalar[a[-i]*a[i]])/r[])^2 + (GS3tild*L[]*Scalar[l[i]*S2[-i]])/
    (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
      (2*Scalar[a[-i]*a[i]])/r[])^2 + 
   (GS*\[Nu]*(L[]*Scalar[l[i]*S1[-i]] + L[]*Scalar[l[i]*S2[-i]]))/
    (r[]*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
      (2*Scalar[a[-i]*a[i]])/r[])*
     (1 + ((-2*\[Epsilon]^2*r[] + r[]^2 + \[Epsilon]^2*Scalar[a[-i]*a[i]])*
        Scalar[a[i]*n[-i]]^2)/(r[]^2*(r[]^2/\[Epsilon]^4 + 
         Scalar[a[-i]*a[i]]/\[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[])))) + 
   (GSstr*(X2^2*L[]*Scalar[l[i]*S1[-i]] + X1^2*L[]*Scalar[l[i]*S2[-i]]))/
    (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^(3/2)), 
 A0 -> 1 + \[Nu]*((1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - 
       (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
       (64*Log[1/Sqrt[r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
             (2*Scalar[a[-i]*a[i]])/r[]]])/5)/
      (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
        (2*Scalar[a[-i]*a[i]])/r[])^(5/2) + (106/3 - (41*Pi^2)/32)/
      (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
        (2*Scalar[a[-i]*a[i]])/r[])^2 + 
     2/(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
        (2*Scalar[a[-i]*a[i]])/r[])^(3/2)), 
 D0 -> 1 + ((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
     \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
       (6496*Log[2])/15 + (2916*Log[3])/5) + 
     (592*\[Nu]*Log[1/Sqrt[r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
            \[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[]]])/15)/
    (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
      (2*Scalar[a[-i]*a[i]])/r[])^2 + (52*\[Nu] - 6*\[Nu]^2)/
    (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
      (2*Scalar[a[-i]*a[i]])/r[])^(3/2) + 
   (6*\[Nu])/(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
     (2*Scalar[a[-i]*a[i]])/r[]), 
 Q0 -> (\[Epsilon]^4*((-27*\[Nu]^2)/5 + 6*\[Nu]^3 + 
      \[Nu]*(-827/3 - (2358912*Log[2])/25 + (1399437*Log[3])/50 + 
        (390625*Log[5])/18))*pr[]^6)/(r[]^2/\[Epsilon]^4 + 
     Scalar[a[-i]*a[i]]/\[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[]) + 
   \[Epsilon]^2*pr[]^4*((-83*\[Nu]^2 + 10*\[Nu]^3 + 
       \[Nu]*(-5308/15 + (496256*Log[2])/45 - (33048*Log[3])/5))/
      (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
        (2*Scalar[a[-i]*a[i]])/r[])^(3/2) + (2*(4 - 3*\[Nu])*\[Nu])/
      (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])), 
 GS -> 2/(1 + (27*\[Epsilon]^2*\[Nu]*pr[]^2)/16 + 
    (\[Epsilon]^4*\[Nu]*(-80 + 169*\[Nu])*pr[]^4)/256 + 
    (\[Nu]*(1632 + 41*\[Nu]))/(256*(r[]^2/\[Epsilon]^4 + 
       Scalar[a[-i]*a[i]]/\[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[])) + 
    (5*\[Nu])/(16*Sqrt[r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
        (2*Scalar[a[-i]*a[i]])/r[]]) - (7*\[Epsilon]^2*\[Nu]*(-96 + 7*\[Nu])*
      pr[]^2)/(128*Sqrt[r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
         \[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[]])), 
 GSstr -> 3/(2*(1 + (\[Epsilon]^2*(5 + 6*\[Nu])*pr[]^2)/4 + 
     (\[Epsilon]^4*(5 + 100*\[Nu] + 18*\[Nu]^2)*pr[]^4)/48 + 
     (27 + 116*\[Nu] + 6*\[Nu]^2)/(16*(r[]^2/\[Epsilon]^4 + 
        Scalar[a[-i]*a[i]]/\[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[])) + 
     (3 + 2*\[Nu])/(4*Sqrt[r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
          \[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[]]) + 
     (\[Epsilon]^2*(-1 + 5*\[Nu] - (7*\[Nu]^2)/8)*pr[]^2)/
      Sqrt[r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
        (2*Scalar[a[-i]*a[i]])/r[]])), 
 GS3 -> (L[]^2*((X2^3*\[Nu]*(-1 + X2 + \[Nu])*Scalar[n[i]*S1[-i]]^2)/
       (2*X1^3) + (X2*\[Nu]*(-1 + X2 + \[Nu])*Scalar[n[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]])/X1 + (X1*(X2 - 3*\[Nu])*\[Nu]*
        Scalar[n[i]*S2[-i]]^2)/(2*X2)))/(\[Epsilon]^2*r[]^2) + 
   (pr[]^2*((-5*X2^3*\[Nu]*(-1 + X2 + \[Nu])*Scalar[n[i]*S1[-i]]^2)/
       (2*X1^3) - (X2*\[Nu]*(-3 + 3*X2 + \[Nu])*Scalar[n[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]])/X1 + (X1*\[Nu]*(-X2 + 7*\[Nu])*
        Scalar[n[i]*S2[-i]]^2)/(2*X2)))/\[Epsilon]^2 + 
   ((X2^3*(12 - 20*CBS31*(1 + X2*(-1 + \[Nu]) - 2*\[Nu]) - 23*\[Nu] + 
        9*CES21*\[Nu] - \[Nu]^2 - 9*CES21*\[Nu]^2 + 
        X2*(-12 + 11*\[Nu] - 9*CES21*\[Nu]))*Scalar[n[i]*S1[-i]]^2)/
      (4*X1^3) + (X2^3*(-1 + CBS31 + X2 + CBS31*X2*(-1 + \[Nu]) + 3*\[Nu] - 
        2*CBS31*\[Nu] - (3*CES21*\[Nu])/4 - 2*X2*\[Nu] + 
        (3*CES21*X2*\[Nu])/4 - \[Nu]^2 + (3*CES21*\[Nu]^2)/4)*
       Scalar[S1[-i]*S1[i]])/X1^3 + 
     (X2*\[Nu]*(41 - 41*X2 + 9*CES21*(-5 + 5*X2 - 4*\[Nu]) + 26*\[Nu])*
       Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/(6*X1) + 
     (X1*\[Nu]*((11 - 45*CES22)*X2 + (41 + 9*CES22)*\[Nu])*
       Scalar[n[i]*S2[-i]]^2)/(12*X2) + 
     (X2*(-23 + 23*X2 - 18*CES21*(-1 + X2 - \[Nu]) - 2*\[Nu])*\[Nu]*
       Scalar[S1[i]*S2[-i]])/(12*X1) - 
     (X1*\[Nu]*(X2 - 9*CES22*X2 + (4 + 9*CES22)*\[Nu])*Scalar[S2[-i]*S2[i]])/
      (12*X2))/(\[Epsilon]^4*Sqrt[r[]^2/\[Epsilon]^4 + 
       Scalar[a[-i]*a[i]]/\[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[]]), 
 GS3tild -> (pr[]^2*((X2*\[Nu]*(-1 + X2 + 7*\[Nu])*Scalar[n[i]*S1[-i]]^2)/
       (2*X1) + (X1*(3*X2 - \[Nu])*\[Nu]*Scalar[n[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]])/X2 + (5*X1^3*(X2 - \[Nu])*\[Nu]*
        Scalar[n[i]*S2[-i]]^2)/(2*X2^3)))/\[Epsilon]^2 + 
   (L[]^2*(-(X2*\[Nu]*(-1 + X2 + 3*\[Nu])*Scalar[n[i]*S1[-i]]^2)/(2*X1) + 
      (X1*\[Nu]*(-X2 + \[Nu])*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/X2 + 
      (X1^3*\[Nu]*(-X2 + \[Nu])*Scalar[n[i]*S2[-i]]^2)/(2*X2^3)))/
    (\[Epsilon]^2*r[]^2) + 
   ((X2*\[Nu]*(11 - 11*X2 + 41*\[Nu] + 9*CES21*(-5 + 5*X2 + \[Nu]))*
       Scalar[n[i]*S1[-i]]^2)/(12*X1) + 
     (X2*\[Nu]*(-1 + X2 - 4*\[Nu] - 9*CES21*(-1 + X2 + \[Nu]))*
       Scalar[S1[-i]*S1[i]])/(12*X1) + 
     (X1*\[Nu]*((41 - 45*CES22)*X2 + (26 - 36*CES22)*\[Nu])*
       Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/(6*X2) + 
     (X1^3*(-(\[Nu]*(12 - 20*CBS32 + \[Nu] + 9*CES22*\[Nu]))/4 + 
        X2*(3 + 5*CBS32*(-1 + \[Nu]) + ((-11 + 9*CES22)*\[Nu])/4))*
       Scalar[n[i]*S2[-i]]^2)/X2^3 + 
     (X1*\[Nu]*((-23 + 18*CES22)*X2 + 2*(-1 + 9*CES22)*\[Nu])*
       Scalar[S1[i]*S2[-i]])/(12*X2) + 
     (X1^3*(X2*(-1 + CBS32 + 2*\[Nu] - CBS32*\[Nu] - (3*CES22*\[Nu])/4) + 
        (\[Nu]*(4 - 4*CBS32 - 4*\[Nu] + 3*CES22*\[Nu]))/4)*
       Scalar[S2[-i]*S2[i]])/X2^3)/(\[Epsilon]^4*
     Sqrt[r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[]]), 
 ASS -> (((-1 + CES21)*X2^2*(-1 + X2 + \[Nu])*Scalar[S1[-i]*S1[i]])/X1^2 - 
     ((-1 + CES22)*X1^2*(X2 - \[Nu])*Scalar[S2[-i]*S2[i]])/X2^2)/
    (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^(3/2)) + 
   ((X2^2*(6 - 5*\[Nu] - \[Nu]^2/2 - X2*(6 + \[Nu]) + 
        CES21*(-6 - 2*X2*(-3 + \[Nu]) + 8*\[Nu]))*Scalar[S1[-i]*S1[i]])/
      X1^2 - (-2 + \[Nu])*\[Nu]*Scalar[S1[i]*S2[-i]] + 
     (X1^2*(-(\[Nu]*(12 - 12*CES22 + \[Nu]))/2 + 
        X2*(6 + 2*CES22*(-3 + \[Nu]) + \[Nu]))*Scalar[S2[-i]*S2[i]])/X2^2)/
    (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^2) + 
   ((X2^2*(1100 - 444*\[Nu] - 1000*\[Nu]^2 + 21*\[Nu]^3 + 
        X2*(-1100 - 656*\[Nu] + 315*\[Nu]^2) - 
        2*CES21*(550 - 1083*\[Nu] + 207*\[Nu]^2 + X2*(-550 + 533*\[Nu])))*
       Scalar[S1[-i]*S1[i]])/(56*X1^2) + (\[Nu]*(100 + 145*\[Nu] + 6*\[Nu]^2)*
       Scalar[S1[i]*S2[-i]])/8 + 
     (X1^2*(\[Nu]*(-1100 + CES22*(1100 - 414*\[Nu]) - 685*\[Nu] + 
          21*\[Nu]^2) + X2*(1100 + 656*\[Nu] - 315*\[Nu]^2 + 
          2*CES22*(-550 + 533*\[Nu])))*Scalar[S2[-i]*S2[i]])/(56*X2^2))/
    (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^(5/2)), 
 AnS -> ((-3*(-1 + CES21)*X2^2*(-1 + X2 + \[Nu])*Scalar[n[i]*S1[-i]]^2)/
      X1^2 + (3*(-1 + CES22)*X1^2*(X2 - \[Nu])*Scalar[n[i]*S2[-i]]^2)/X2^2)/
    (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^(3/2)) + 
   ((X2^2*(-9 + 5*\[Nu] + (7*\[Nu]^2)/4 + X2*(9 + 4*\[Nu]) + 
        3*CES21*(3 + X2*(-3 + \[Nu]) - 4*\[Nu] - \[Nu]^2))*
       Scalar[n[i]*S1[-i]]^2)/X1^2 + (9*\[Nu]*(-3 + 2*\[Nu])*
       Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/4 + 
     (X1^2*(9*\[Nu] + (7*\[Nu]^2)/4 - 3*CES22*\[Nu]*(3 + \[Nu]) - 
        X2*(9 + 3*CES22*(-3 + \[Nu]) + 4*\[Nu]))*Scalar[n[i]*S2[-i]]^2)/X2^2)/
    (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^2) + 
   ((X2^2*(-3600 - 1352*\[Nu] - 730*\[Nu]^2 + 609*\[Nu]^3 + 
        X2*(3600 + 4952*\[Nu] + 1659*\[Nu]^2) - 
        3*CES21*(-1200 + 1024*\[Nu] + 970*\[Nu]^2 + 49*\[Nu]^3 + 
          X2*(1200 + 176*\[Nu] - 329*\[Nu]^2)))*Scalar[n[i]*S1[-i]]^2)/
      (168*X1^2) + (\[Nu]*(-1161 - 2120*\[Nu] + 72*\[Nu]^2)*
       Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/48 + 
     (X1^2*(\[Nu]*(3600 + 929*\[Nu] + 609*\[Nu]^2 - 
          3*CES22*(1200 + 641*\[Nu] + 49*\[Nu]^2)) - 
        X2*(3600 + 4952*\[Nu] + 1659*\[Nu]^2 + CES22*(-3600 - 528*\[Nu] + 
            987*\[Nu]^2)))*Scalar[n[i]*S2[-i]]^2)/(168*X2^2))/
    (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^(5/2)), 
 BpnS -> (X2^2*(3*CES21*(-60 + 398*\[Nu] - 268*\[Nu]^2 - 7*\[Nu]^3 + 
        X2*(60 - 338*\[Nu] + 47*\[Nu]^2)) + 
      2*(90 - 274*\[Nu] - 368*\[Nu]^2 + 51*\[Nu]^3 + 
        X2*(-90 + 184*\[Nu] + 255*\[Nu]^2)))*Scalar[n[i]*S1[-i]]^2)/
    (24*X1^2*\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
        \[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[])^2) + 
   (X2^2*(6 - 4*\[Nu] + \[Nu]^2 - 2*X2*(3 + \[Nu]) - 
      6*CES21*(-1 + \[Nu])*(-1 + X2 + \[Nu]))*Scalar[n[i]*S1[-i]]^2)/
    (2*X1^2*\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
        \[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[])^(3/2)) + 
   (\[Nu]*(171 - 854*\[Nu] + 132*\[Nu]^2)*Scalar[n[i]*S1[-i]]*
     Scalar[n[i]*S2[-i]])/(48*\[Epsilon]^2*
     (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^2) + 
   (\[Nu]*(9 + 8*\[Nu])*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/
    (4*\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^(3/2)) + 
   (X1^2*(-(\[Nu]*(180 + 226*\[Nu] - 102*\[Nu]^2 + 
         3*CES22*(-60 + 221*\[Nu] + 7*\[Nu]^2))) - 
      X2*(-180 + 368*\[Nu] + 510*\[Nu]^2 + 3*CES22*(60 - 338*\[Nu] + 
          47*\[Nu]^2)))*Scalar[n[i]*S2[-i]]^2)/(24*X2^2*\[Epsilon]^2*
     (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^2) + 
   (X1^2*((\[Nu]*(-6 - 6*CES22*(-1 + \[Nu]) + \[Nu]))/2 + 
      X2*(3 + 3*CES22*(-1 + \[Nu]) + \[Nu]))*Scalar[n[i]*S2[-i]]^2)/
    (X2^2*\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
        \[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[])^(3/2)), 
 BnpSS -> 
  ((-3*X2^2*(-4 - 4*\[Nu] + \[Nu]^2 + 4*CES21*(-1 + \[Nu])*
         (-1 + X2 + \[Nu]) + X2*(4 + 8*\[Nu]))*Scalar[S1[-i]*S1[i]])/
      (4*X1^2) + (3*\[Nu]*(4 + 3*\[Nu])*Scalar[S1[i]*S2[-i]])/2 + 
     (X1^2*((-3*\[Nu]*(4 + 4*CES22*(-1 + \[Nu]) + \[Nu]))/4 + 
        3*X2*(1 + CES22*(-1 + \[Nu]) + 2*\[Nu]))*Scalar[S2[-i]*S2[i]])/X2^2)/
    (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^(3/2)) + 
   ((X2^2*(46 + 32*\[Nu] - 185*\[Nu]^2 + 20*\[Nu]^3 + 
        2*X2*(-23 - 39*\[Nu] + 50*\[Nu]^2) + CES21*(-46 + 243*\[Nu] - 
          207*\[Nu]^2 + X2*(46 - 197*\[Nu] + 48*\[Nu]^2)))*
       Scalar[S1[-i]*S1[i]])/(4*X1^2) + 2*\[Nu]*(10 + 19*\[Nu] + 5*\[Nu]^2)*
      Scalar[S1[i]*S2[-i]] + 
     (X1^2*(\[Nu]*(-46 + CES22*(46 - 159*\[Nu]) - 85*\[Nu] + 20*\[Nu]^2) + 
        X2*(46 + 78*\[Nu] - 100*\[Nu]^2 + CES22*(-46 + 197*\[Nu] - 
            48*\[Nu]^2)))*Scalar[S2[-i]*S2[i]])/(4*X2^2))/
    (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^2), 
 BnpnS -> ((15*X2^2*\[Nu]*(-4 + 4*X2 + \[Nu])*Scalar[n[i]*S1[-i]]^2)/
      (4*X1^2) - (15*\[Nu]*(3 + 2*\[Nu])*Scalar[n[i]*S1[-i]]*
       Scalar[n[i]*S2[-i]])/4 + (15*X1^2*\[Nu]*(-4*X2 + \[Nu])*
       Scalar[n[i]*S2[-i]]^2)/(4*X2^2))/(\[Epsilon]^2*
     (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^(3/2)) + 
   ((X2^2*(108 - 2792*\[Nu] + 2*\[Nu]^2 + 135*\[Nu]^3 + 
        X2*(-108 + 2684*\[Nu] + 369*\[Nu]^2) - 
        6*CES21*(18 - 139*\[Nu] - 49*\[Nu]^2 + 14*\[Nu]^3 + 
          X2*(-18 + 121*\[Nu] + 50*\[Nu]^2)))*Scalar[n[i]*S1[-i]]^2)/
      (24*X1^2) - (\[Nu]*(1008 + 4771*\[Nu] + 282*\[Nu]^2)*
       Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/24 + 
     (X1^2*(\[Nu]*(-108 + 371*\[Nu] + 135*\[Nu]^2 - 
          6*CES22*(-18 + \[Nu] + 14*\[Nu]^2)) + 
        X2*(108 - 2684*\[Nu] - 369*\[Nu]^2 + 6*CES22*(-18 + 121*\[Nu] + 
            50*\[Nu]^2)))*Scalar[n[i]*S2[-i]]^2)/(24*X2^2))/
    (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^2), 
 QS2 -> 
  (X2^2*pr[]^4*((-7*\[Nu]*(40 - 184*\[Nu] + 18*\[Nu]^2 + 
         15*CES21*(-1 + X2 + \[Nu])*(-7 + 4*\[Nu]) + 8*X2*(-5 + 18*\[Nu]))*
        Scalar[n[i]*S1[-i]]^2)/12 + (5*\[Nu]*(8 - 28*\[Nu] + 3*\[Nu]^2 + 
         2*CES21*(-1 + X2 + \[Nu])*(-7 + 4*\[Nu]) + X2*(-8 + 21*\[Nu]))*
        Scalar[S1[-i]*S1[i]])/8))/
    (X1^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^(3/2)) + 
   (pr[]^3*((\[Nu]*(135 + 316*\[Nu] - 474*\[Nu]^2)*Scalar[p[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]])/48 + (\[Nu]*(135 + 316*\[Nu] - 474*\[Nu]^2)*
        Scalar[n[i]*S1[-i]]*Scalar[p[i]*S2[-i]])/48))/
    (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
      (2*Scalar[a[-i]*a[i]])/r[])^(3/2) + 
   (pr[]^3*((X2^2*\[Nu]*(200 - 1316*\[Nu] + 117*\[Nu]^2 + 
         120*CES21*(-1 + X2 + \[Nu])*(-7 + 4*\[Nu]) + X2*(-200 + 1071*\[Nu]))*
        Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]])/(24*X1^2) + 
      (X1^2*\[Nu]*(X2*(200 - 1071*\[Nu] - 120*CES22*(-7 + 4*\[Nu])) + 
         \[Nu]*(-245 + 117*\[Nu] + 120*CES22*(-7 + 4*\[Nu])))*
        Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/(24*X2^2)))/
    (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
      (2*Scalar[a[-i]*a[i]])/r[])^(3/2) + 
   (pr[]^4*((7*\[Nu]*(-45 - 103*\[Nu] + 132*\[Nu]^2)*Scalar[n[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]])/24 - (5*\[Nu]*(-4 - 9*\[Nu] + 10*\[Nu]^2)*
        Scalar[S1[i]*S2[-i]])/8))/(r[]^2/\[Epsilon]^4 + 
      Scalar[a[-i]*a[i]]/\[Epsilon]^2 + (2*Scalar[a[-i]*a[i]])/r[])^(3/2) + 
   (X1^2*pr[]^4*((7*\[Nu]*(\[Nu]*(40 - 18*\[Nu] - 15*CES22*(-7 + 4*\[Nu])) + 
         X2*(15*CES22*(-7 + 4*\[Nu]) + 8*(-5 + 18*\[Nu])))*
        Scalar[n[i]*S2[-i]]^2)/12 + 
      (5*\[Nu]*(X2*(8 + CES22*(14 - 8*\[Nu]) - 21*\[Nu]) + 
         \[Nu]*(-7 + 3*\[Nu] + 2*CES22*(-7 + 4*\[Nu])))*Scalar[S2[-i]*S2[i]])/
       8))/(X2^2*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^(3/2)), 
 AS4 -> ((7*(-1 + 6*CES21 - 5*CES41)*X2^4*(1 - 3*\[Nu] + \[Nu]^2 + 
        X2*(-1 + 2*\[Nu]))*Scalar[n[i]*S1[-i]]^4)/(4*X1^4) - 
     (3*(2 + 3*CES21 - 5*CES41)*X2^4*(1 - 3*\[Nu] + \[Nu]^2 + 
        X2*(-1 + 2*\[Nu]))*Scalar[n[i]*S1[-i]]^2*Scalar[S1[-i]*S1[i]])/
      (2*X1^4) - (3*(-1 + CES41)*X2^4*(1 - 3*\[Nu] + \[Nu]^2 + 
        X2*(-1 + 2*\[Nu]))*Scalar[S1[-i]*S1[i]]^2)/(4*X1^4) + 
     (7*(-2 + 5*CBS31 - 3*CES21)*X2^2*\[Nu]*(-1 + X2 + \[Nu])*
       Scalar[n[i]*S1[-i]]^3*Scalar[n[i]*S2[-i]])/X1^2 - 
     (3*(-3 + 5*CBS31 - 2*CES21)*X2^2*\[Nu]*(-1 + X2 + \[Nu])*
       Scalar[n[i]*S1[-i]]*Scalar[S1[-i]*S1[i]]*Scalar[n[i]*S2[-i]])/X1^2 - 
     (21*(-3 - CES22 + CES21*(-1 + 5*CES22))*\[Nu]^2*Scalar[n[i]*S1[-i]]^2*
       Scalar[n[i]*S2[-i]]^2)/2 - (3*(-4 + 5*CBS31 - CES21)*X2^2*\[Nu]*
       (-1 + X2 + \[Nu])*Scalar[n[i]*S1[-i]]^2*Scalar[S1[i]*S2[-i]])/X1^2 + 
     (3*(-1 + CBS31)*X2^2*\[Nu]*(-1 + X2 + \[Nu])*Scalar[S1[-i]*S1[i]]*
       Scalar[S1[i]*S2[-i]])/X1^2 + 3*(-8 - CES22 + CES21*(-1 + 10*CES22))*
      \[Nu]^2*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]*Scalar[S1[i]*S2[-i]] - 
     3*(-1 + CES21*CES22)*\[Nu]^2*Scalar[S1[i]*S2[-i]]^2 + 
     (3*(-4 + (-1 + 5*CES21)*CES22)*\[Nu]^2*Scalar[n[i]*S1[-i]]^2*
       Scalar[S2[-i]*S2[i]])/2 - (3*(-1 + CES21*CES22)*\[Nu]^2*
       Scalar[S1[-i]*S1[i]]*Scalar[S2[-i]*S2[i]])/2)/
    (\[Epsilon]^4*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^(5/2)) + 
   ((3*(-4 + CES21*(-1 + 5*CES22))*\[Nu]^2*Scalar[S1[-i]*S1[i]]*
       Scalar[n[i]*S2[-i]]^2)/2 - (7*(-2 + 5*CBS32 - 3*CES22)*X1^2*
       (X2 - \[Nu])*\[Nu]*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]^3)/X2^2 - 
     (7*(-1 + 6*CES22 - 5*CES42)*X1^4*(-X2 + \[Nu] + 2*X2*\[Nu] - \[Nu]^2)*
       Scalar[n[i]*S2[-i]]^4)/(4*X2^4) + (3*(-4 + 5*CBS32 - CES22)*X1^2*
       (X2 - \[Nu])*\[Nu]*Scalar[n[i]*S2[-i]]^2*Scalar[S1[i]*S2[-i]])/X2^2 + 
     (3*(-3 + 5*CBS32 - 2*CES22)*X1^2*(X2 - \[Nu])*\[Nu]*Scalar[n[i]*S1[-i]]*
       Scalar[n[i]*S2[-i]]*Scalar[S2[-i]*S2[i]])/X2^2 + 
     (3*(2 + 3*CES22 - 5*CES42)*X1^4*(-X2 + \[Nu] + 2*X2*\[Nu] - \[Nu]^2)*
       Scalar[n[i]*S2[-i]]^2*Scalar[S2[-i]*S2[i]])/(2*X2^4) - 
     (3*(-1 + CBS32)*X1^2*(X2 - \[Nu])*\[Nu]*Scalar[S1[i]*S2[-i]]*
       Scalar[S2[-i]*S2[i]])/X2^2 + (3*(-1 + CES42)*X1^4*
       (-X2 + \[Nu] + 2*X2*\[Nu] - \[Nu]^2)*Scalar[S2[-i]*S2[i]]^2)/(4*X2^4))/
    (\[Epsilon]^4*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2 + 
       (2*Scalar[a[-i]*a[i]])/r[])^(5/2)), 
 genfun -> \[Epsilon]^2*(((-2 - \[Nu])*pr[])/2 + (\[Nu]*pr[]^3*r[])/2 + 
     ((\[Nu]*L[]^2*pr[])/2 + ((-X2 + \[Nu])*Scalar[n[i]*S1[-i]]*
         Scalar[p[i]*S1[-i]])/2 - (\[Nu]*Scalar[p[i]*S1[-i]]*
         Scalar[n[i]*S2[-i]])/2 - (\[Nu]*Scalar[n[i]*S1[-i]]*
         Scalar[p[i]*S2[-i]])/2 + ((-1 + X2 + \[Nu])*Scalar[n[i]*S2[-i]]*
         Scalar[p[i]*S2[-i]])/2 + pr[]*(((X2 - \[Nu])*Scalar[S1[-i]*S1[i]])/
          2 + \[Nu]*Scalar[S1[i]*S2[-i]] + ((1 - X2 - \[Nu])*
           Scalar[S2[-i]*S2[i]])/2))/r[]) + 
   \[Epsilon]^6*((((-486*X2 + 297*CES21*X2 + 486*\[Nu] - 297*CES21*\[Nu] + 
          166*X2*\[Nu] - 1047*CES21*X2*\[Nu] + 104*\[Nu]^2 + 
          786*CES21*\[Nu]^2 + 54*X2*\[Nu]^2 - 78*CES21*X2*\[Nu]^2 + 
          54*\[Nu]^3 + 24*CES21*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
         Scalar[p[i]*S1[-i]])/72 + L[]*pr[]*
        (((-21*X2 + 21*\[Nu] - 84*X2*\[Nu] - 66*\[Nu]^2 + 11*X2*\[Nu]^2 - 
            \[Nu]^3)*Scalar[l[i]*S1[-i]])/16 + 
         ((-21 + 21*X2 - 63*\[Nu] + 84*X2*\[Nu] - 55*\[Nu]^2 - 
            11*X2*\[Nu]^2 - \[Nu]^3)*Scalar[l[i]*S2[-i]])/16) + 
       ((-657*\[Nu] - 2574*X2*\[Nu] - 2360*\[Nu]^2 - 3240*X2*\[Nu]^2 - 
          240*\[Nu]^3)*Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/1152 + 
       ((-3231*\[Nu] + 2574*X2*\[Nu] - 5600*\[Nu]^2 + 3240*X2*\[Nu]^2 - 
          240*\[Nu]^3)*Scalar[n[i]*S1[-i]]*Scalar[p[i]*S2[-i]])/1152 + 
       ((-486 + 297*CES22 + 486*X2 - 297*CES22*X2 + 652*\[Nu] - 
          1344*CES22*\[Nu] - 166*X2*\[Nu] + 1047*CES22*X2*\[Nu] + 
          158*\[Nu]^2 + 708*CES22*\[Nu]^2 - 54*X2*\[Nu]^2 + 
          78*CES22*X2*\[Nu]^2 + 54*\[Nu]^3 + 24*CES22*\[Nu]^3)*
         Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/72 + 
       pr[]*(((-747*X2 + 207*CES21*X2 + 747*\[Nu] - 207*CES21*\[Nu] - 
            32*X2*\[Nu] + 564*CES21*X2*\[Nu] + 995*\[Nu]^2 - 
            843*CES21*\[Nu]^2 + 369*X2*\[Nu]^2 + 147*CES21*X2*\[Nu]^2 + 
            153*\[Nu]^3 - 57*CES21*\[Nu]^3)*Scalar[n[i]*S1[-i]]^2)/144 + 
         ((17*X2 - 17*\[Nu] + 12*X2*\[Nu] + 164*CES21*X2*\[Nu] + 15*\[Nu]^2 - 
            184*CES21*\[Nu]^2 + 23*X2*\[Nu]^2 + 26*CES21*X2*\[Nu]^2 + 
            3*\[Nu]^3 - 2*CES21*\[Nu]^3)*Scalar[S1[-i]*S1[i]])/16 + 
         ((-567*\[Nu] - 7538*\[Nu]^2 + 120*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]])/288 + ((-747 + 207*CES22 + 747*X2 - 
            207*CES22*X2 + 715*\[Nu] + 357*CES22*\[Nu] + 32*X2*\[Nu] - 
            564*CES22*X2*\[Nu] + 1364*\[Nu]^2 - 696*CES22*\[Nu]^2 - 
            369*X2*\[Nu]^2 - 147*CES22*X2*\[Nu]^2 + 153*\[Nu]^3 - 
            57*CES22*\[Nu]^3)*Scalar[n[i]*S2[-i]]^2)/144 + 
         ((52*\[Nu] + 129*\[Nu]^2 + 10*\[Nu]^3)*Scalar[S1[i]*S2[-i]])/16 + 
         ((17 - 17*X2 - 5*\[Nu] + 164*CES22*\[Nu] - 12*X2*\[Nu] - 
            164*CES22*X2*\[Nu] + 38*\[Nu]^2 - 158*CES22*\[Nu]^2 - 
            23*X2*\[Nu]^2 - 26*CES22*X2*\[Nu]^2 + 3*\[Nu]^3 - 
            2*CES22*\[Nu]^3)*Scalar[S2[-i]*S2[i]])/16))/r[]^3 + 
     (L[]*pr[]^3*(((9*X2 - 9*\[Nu] - 9*\[Nu]^2 + 7*X2*\[Nu]^2 + 3*\[Nu]^3)*
           Scalar[l[i]*S1[-i]])/16 + ((9 - 9*X2 - 9*\[Nu] - 2*\[Nu]^2 - 
            7*X2*\[Nu]^2 + 3*\[Nu]^3)*Scalar[l[i]*S2[-i]])/16) + 
       pr[]^2*(((-45*X2 + 54*CES21*X2 + 45*\[Nu] - 54*CES21*\[Nu] + 
            5*X2*\[Nu] + 228*CES21*X2*\[Nu] + 40*\[Nu]^2 - 
            282*CES21*\[Nu]^2 + 99*X2*\[Nu]^2 - 30*CES21*X2*\[Nu]^2 - 
            18*\[Nu]^3 + 138*CES21*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
           Scalar[p[i]*S1[-i]])/144 + ((-27*\[Nu] - 18*X2*\[Nu] - 
            992*\[Nu]^2 + 1332*X2*\[Nu]^2 - 240*\[Nu]^3)*Scalar[p[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]])/288 + ((-45*\[Nu] + 18*X2*\[Nu] + 
            340*\[Nu]^2 - 1332*X2*\[Nu]^2 - 240*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
           Scalar[p[i]*S2[-i]])/288 + ((-45 + 54*CES22 + 45*X2 - 
            54*CES22*X2 + 50*\[Nu] + 174*CES22*\[Nu] - 5*X2*\[Nu] - 
            228*CES22*X2*\[Nu] + 139*\[Nu]^2 - 312*CES22*\[Nu]^2 - 
            99*X2*\[Nu]^2 + 30*CES22*X2*\[Nu]^2 - 18*\[Nu]^3 + 
            138*CES22*\[Nu]^3)*Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/
          144) + pr[]^3*(((18*CES21*X2 - 18*CES21*\[Nu] + 733*X2*\[Nu] - 
            1002*CES21*X2*\[Nu] - 733*\[Nu]^2 + 984*CES21*\[Nu]^2 - 
            1062*X2*\[Nu]^2 + 390*CES21*X2*\[Nu]^2 - 207*\[Nu]^3 - 
            354*CES21*\[Nu]^3)*Scalar[n[i]*S1[-i]]^2)/144 + 
         ((-4*CES21*X2 + 4*CES21*\[Nu] - 11*X2*\[Nu] + 21*CES21*X2*\[Nu] + 
            11*\[Nu]^2 - 17*CES21*\[Nu]^2 + 16*X2*\[Nu]^2 - 
            12*CES21*X2*\[Nu]^2 + 5*\[Nu]^3 + 4*CES21*\[Nu]^3)*
           Scalar[S1[-i]*S1[i]])/8 + ((-99*\[Nu] - 413*\[Nu]^2 + 111*\[Nu]^3)*
           Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/72 + 
         ((18*CES22 - 18*CES22*X2 + 733*\[Nu] - 1020*CES22*\[Nu] - 
            733*X2*\[Nu] + 1002*CES22*X2*\[Nu] - 1795*\[Nu]^2 + 
            1374*CES22*\[Nu]^2 + 1062*X2*\[Nu]^2 - 390*CES22*X2*\[Nu]^2 - 
            207*\[Nu]^3 - 354*CES22*\[Nu]^3)*Scalar[n[i]*S2[-i]]^2)/144 + 
         ((8*\[Nu] + 87*\[Nu]^2 + 4*\[Nu]^3)*Scalar[S1[i]*S2[-i]])/16 + 
         ((-4*CES22 + 4*CES22*X2 - 11*\[Nu] + 25*CES22*\[Nu] + 11*X2*\[Nu] - 
            21*CES22*X2*\[Nu] + 27*\[Nu]^2 - 29*CES22*\[Nu]^2 - 
            16*X2*\[Nu]^2 + 12*CES22*X2*\[Nu]^2 + 5*\[Nu]^3 + 
            4*CES22*\[Nu]^3)*Scalar[S2[-i]*S2[i]])/8))/r[]^2 + 
     (L[]^3*pr[]*(((2*X2 - 2*\[Nu] - 8*X2*\[Nu] - 6*\[Nu]^2 + X2*\[Nu]^2 + 
            \[Nu]^3)*Scalar[l[i]*S1[-i]])/16 + 
         ((2 - 2*X2 - 10*\[Nu] + 8*X2*\[Nu] - 5*\[Nu]^2 - X2*\[Nu]^2 + 
            \[Nu]^3)*Scalar[l[i]*S2[-i]])/16) + 
       L[]^2*(((-27*X2 + 90*CES21*X2 + 27*\[Nu] - 90*CES21*\[Nu] + 
            199*X2*\[Nu] - 228*CES21*X2*\[Nu] - 172*\[Nu]^2 + 
            138*CES21*\[Nu]^2 - 279*X2*\[Nu]^2 + 120*CES21*X2*\[Nu]^2 - 
            90*\[Nu]^3 - 48*CES21*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
           Scalar[p[i]*S1[-i]])/144 + ((-45*\[Nu] - 90*X2*\[Nu] - 
            1558*\[Nu]^2 + 1476*X2*\[Nu]^2 - 30*\[Nu]^3)*Scalar[p[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]])/720 + ((-135*\[Nu] + 90*X2*\[Nu] - 
            82*\[Nu]^2 - 1476*X2*\[Nu]^2 - 30*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
           Scalar[p[i]*S2[-i]])/720 + ((-27 + 90*CES22 + 27*X2 - 
            90*CES22*X2 + 226*\[Nu] - 318*CES22*\[Nu] - 199*X2*\[Nu] + 
            228*CES22*X2*\[Nu] - 451*\[Nu]^2 + 258*CES22*\[Nu]^2 + 
            279*X2*\[Nu]^2 - 120*CES22*X2*\[Nu]^2 - 90*\[Nu]^3 - 
            48*CES22*\[Nu]^3)*Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/144 + 
         pr[]*(((-9*X2 + 36*CES21*X2 + 9*\[Nu] - 36*CES21*\[Nu] + 
              596*X2*\[Nu] - 312*CES21*X2*\[Nu] - 587*\[Nu]^2 + 
              276*CES21*\[Nu]^2 - 351*X2*\[Nu]^2 + 168*CES21*X2*\[Nu]^2 - 
              99*\[Nu]^3 - 96*CES21*\[Nu]^3)*Scalar[l[i]*S1[-i]]^2)/288 + 
           ((18*CES21*X2 - 18*CES21*\[Nu] + 217*X2*\[Nu] - 372*CES21*X2*
               \[Nu] - 217*\[Nu]^2 + 354*CES21*\[Nu]^2 - 414*X2*\[Nu]^2 + 
              165*CES21*X2*\[Nu]^2 - 99*\[Nu]^3 - 129*CES21*\[Nu]^3)*
             Scalar[n[i]*S1[-i]]^2)/144 + ((-9*X2 - 180*CES21*X2 + 9*\[Nu] + 
              180*CES21*\[Nu] - 398*X2*\[Nu] + 600*CES21*X2*\[Nu] + 
              407*\[Nu]^2 - 420*CES21*\[Nu]^2 + 549*X2*\[Nu]^2 - 
              294*CES21*X2*\[Nu]^2 + 171*\[Nu]^3 + 150*CES21*\[Nu]^3)*
             Scalar[S1[-i]*S1[i]])/288 + ((27*\[Nu] - 44*\[Nu]^2 + 
              102*\[Nu]^3)*Scalar[l[i]*S1[-i]]*Scalar[l[i]*S2[-i]])/288 + 
           ((-9 + 36*CES22 + 9*X2 - 36*CES22*X2 + 605*\[Nu] - 
              348*CES22*\[Nu] - 596*X2*\[Nu] + 312*CES22*X2*\[Nu] - 
              938*\[Nu]^2 + 444*CES22*\[Nu]^2 + 351*X2*\[Nu]^2 - 
              168*CES22*X2*\[Nu]^2 - 99*\[Nu]^3 - 96*CES22*\[Nu]^3)*
             Scalar[l[i]*S2[-i]]^2)/288 + ((-63*\[Nu] - 517*\[Nu]^2 + 
              96*\[Nu]^3)*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/144 + 
           ((18*CES22 - 18*CES22*X2 + 217*\[Nu] - 390*CES22*\[Nu] - 
              217*X2*\[Nu] + 372*CES22*X2*\[Nu] - 631*\[Nu]^2 + 
              519*CES22*\[Nu]^2 + 414*X2*\[Nu]^2 - 165*CES22*X2*\[Nu]^2 - 
              99*\[Nu]^3 - 129*CES22*\[Nu]^3)*Scalar[n[i]*S2[-i]]^2)/144 + 
           ((45*\[Nu] + 584*\[Nu]^2 - 66*\[Nu]^3)*Scalar[S1[i]*S2[-i]])/288 + 
           ((-9 - 180*CES22 + 9*X2 + 180*CES22*X2 - 389*\[Nu] + 
              780*CES22*\[Nu] + 398*X2*\[Nu] - 600*CES22*X2*\[Nu] + 
              956*\[Nu]^2 - 714*CES22*\[Nu]^2 - 549*X2*\[Nu]^2 + 
              294*CES22*X2*\[Nu]^2 + 171*\[Nu]^3 + 150*CES22*\[Nu]^3)*
             Scalar[S2[-i]*S2[i]])/288)))/r[]^4) + 
   \[Epsilon]^4*(((-8*\[Nu] + \[Nu]^2)*pr[]^3)/8 + 
     (((5*\[Nu] - \[Nu]^2)*pr[])/4 - (\[Nu]*L[]^2*pr[]^3)/4)/r[] - 
     (\[Nu]*pr[]^5*r[])/8 + (((-2*\[Nu] + \[Nu]^2)*L[]^2*pr[])/4 + 
       ((-6*X2 + CES21*X2 + 6*\[Nu] - CES21*\[Nu] + 3*X2*\[Nu] - 
          CES21*X2*\[Nu] + \[Nu]^2)*Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]])/
        2 + L[]*pr[]*(((-5*X2 + 5*\[Nu] - 2*X2*\[Nu] - \[Nu]^2)*
           Scalar[l[i]*S1[-i]])/8 + ((-5 + 5*X2 + 3*\[Nu] + 2*X2*\[Nu] - 
            \[Nu]^2)*Scalar[l[i]*S2[-i]])/8) + 
       ((7*\[Nu] - 16*X2*\[Nu])*Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/8 + 
       ((-9*\[Nu] + 16*X2*\[Nu])*Scalar[n[i]*S1[-i]]*Scalar[p[i]*S2[-i]])/8 + 
       ((-6 + CES22 + 6*X2 - CES22*X2 + 9*\[Nu] - 2*CES22*\[Nu] - 
          3*X2*\[Nu] + CES22*X2*\[Nu] + \[Nu]^2)*Scalar[n[i]*S2[-i]]*
         Scalar[p[i]*S2[-i]])/2 + 
       pr[]*(((-5*X2 + 5*\[Nu] + 6*X2*\[Nu] + 6*CES21*X2*\[Nu] + 3*\[Nu]^2 - 
            6*CES21*\[Nu]^2)*Scalar[n[i]*S1[-i]]^2)/8 + 
         ((9*X2 - 4*CES21*X2 - 9*\[Nu] + 4*CES21*\[Nu] - 4*X2*\[Nu] + 
            3*CES21*X2*\[Nu] - \[Nu]^2 - CES21*\[Nu]^2)*Scalar[S1[-i]*S1[i]])/
          4 + ((-\[Nu] + 6*\[Nu]^2)*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/
          8 + ((-5 + 5*X2 + 11*\[Nu] + 6*CES22*\[Nu] - 6*X2*\[Nu] - 
            6*CES22*X2*\[Nu] + 3*\[Nu]^2 - 6*CES22*\[Nu]^2)*
           Scalar[n[i]*S2[-i]]^2)/8 + ((9 - 4*CES22 - 9*X2 + 4*CES22*X2 - 
            13*\[Nu] + 7*CES22*\[Nu] + 4*X2*\[Nu] - 3*CES22*X2*\[Nu] - 
            \[Nu]^2 - CES22*\[Nu]^2)*Scalar[S2[-i]*S2[i]])/4))/r[]^2 + 
     (-(\[Nu]*L[]^4*pr[])/8 + ((X2 - \[Nu] - 2*X2*\[Nu] + \[Nu]^2)*
         Scalar[n[i]*S1[-i]]^3*Scalar[p[i]*S1[-i]])/4 + 
       (3*(X2*\[Nu] - \[Nu]^2)*Scalar[n[i]*S1[-i]]^2*Scalar[p[i]*S1[-i]]*
         Scalar[n[i]*S2[-i]])/4 + (3*\[Nu]^2*Scalar[n[i]*S1[-i]]*
         Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]]^2)/4 + 
       ((\[Nu] - X2*\[Nu] - \[Nu]^2)*Scalar[p[i]*S1[-i]]*
         Scalar[n[i]*S2[-i]]^3)/4 + ((X2*\[Nu] - \[Nu]^2)*
         Scalar[n[i]*S1[-i]]^3*Scalar[p[i]*S2[-i]])/4 + 
       (3*\[Nu]^2*Scalar[n[i]*S1[-i]]^2*Scalar[n[i]*S2[-i]]*
         Scalar[p[i]*S2[-i]])/4 - (3*(-\[Nu] + X2*\[Nu] + \[Nu]^2)*
         Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]^2*Scalar[p[i]*S2[-i]])/4 + 
       ((1 - X2 - 3*\[Nu] + 2*X2*\[Nu] + \[Nu]^2)*Scalar[n[i]*S2[-i]]^3*
         Scalar[p[i]*S2[-i]])/4 + 
       pr[]*(((-X2 + \[Nu] + 2*X2*\[Nu] - \[Nu]^2)*Scalar[n[i]*S1[-i]]^2*
           Scalar[S1[-i]*S1[i]])/4 + ((-(X2*\[Nu]) + \[Nu]^2)*
           Scalar[n[i]*S1[-i]]*Scalar[S1[-i]*S1[i]]*Scalar[n[i]*S2[-i]])/2 - 
         (\[Nu]^2*Scalar[S1[-i]*S1[i]]*Scalar[n[i]*S2[-i]]^2)/4 + 
         ((-(X2*\[Nu]) + \[Nu]^2)*Scalar[n[i]*S1[-i]]^2*Scalar[S1[i]*S2[-i]])/
          2 - \[Nu]^2*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]*
          Scalar[S1[-i]*S2[i]] + ((-\[Nu] + X2*\[Nu] + \[Nu]^2)*
           Scalar[n[i]*S2[-i]]^2*Scalar[S1[-i]*S2[i]])/2 - 
         (\[Nu]^2*Scalar[n[i]*S1[-i]]^2*Scalar[S2[-i]*S2[i]])/4 + 
         ((-\[Nu] + X2*\[Nu] + \[Nu]^2)*Scalar[n[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]]*Scalar[S2[-i]*S2[i]])/2 + 
         ((-1 + X2 + 3*\[Nu] - 2*X2*\[Nu] - \[Nu]^2)*Scalar[n[i]*S2[-i]]^2*
           Scalar[S2[-i]*S2[i]])/4) + 
       L[]*(((X2 - \[Nu] - 2*X2*\[Nu] + \[Nu]^2)*Scalar[l[i]*S1[-i]]*
           Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]])/4 + 
         ((2*X2*\[Nu] - \[Nu]^2)*Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]]*
           Scalar[l[i]*S2[-i]])/12 + ((2*X2*\[Nu] - \[Nu]^2)*
           Scalar[l[i]*S1[-i]]*Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/12 + 
         ((2*\[Nu] - 2*X2*\[Nu] - \[Nu]^2)*Scalar[p[i]*S1[-i]]*
           Scalar[l[i]*S2[-i]]*Scalar[n[i]*S2[-i]])/12 + 
         ((2*X2*\[Nu] - \[Nu]^2)*Scalar[l[i]*S1[-i]]*Scalar[n[i]*S1[-i]]*
           Scalar[p[i]*S2[-i]])/12 + ((2*\[Nu] - 2*X2*\[Nu] - \[Nu]^2)*
           Scalar[n[i]*S1[-i]]*Scalar[l[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/12 + 
         ((2*\[Nu] - 2*X2*\[Nu] - \[Nu]^2)*Scalar[l[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/12 + 
         ((1 - X2 - 3*\[Nu] + 2*X2*\[Nu] + \[Nu]^2)*Scalar[l[i]*S2[-i]]*
           Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/4 + 
         pr[]*(((X2 - \[Nu] - 2*X2*\[Nu] + \[Nu]^2)*Scalar[l[i]*S1[-i]]*
             Scalar[n[i]*S1[-i]]^2)/2 + ((4*X2*\[Nu] - 5*\[Nu]^2)*
             Scalar[n[i]*S1[-i]]^2*Scalar[l[i]*S2[-i]])/6 + 
           ((X2*\[Nu] - 2*\[Nu]^2)*Scalar[S1[-i]*S1[i]]*Scalar[l[i]*S2[-i]])/
            12 + ((X2*\[Nu] + \[Nu]^2)*Scalar[l[i]*S1[-i]]*
             Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/3 + 
           ((\[Nu] - X2*\[Nu] + \[Nu]^2)*Scalar[n[i]*S1[-i]]*
             Scalar[l[i]*S2[-i]]*Scalar[n[i]*S2[-i]])/3 + 
           ((4*\[Nu] - 4*X2*\[Nu] - 5*\[Nu]^2)*Scalar[l[i]*S1[-i]]*
             Scalar[n[i]*S2[-i]]^2)/6 + ((1 - X2 - 3*\[Nu] + 2*X2*\[Nu] + 
              \[Nu]^2)*Scalar[l[i]*S2[-i]]*Scalar[n[i]*S2[-i]]^2)/2 + 
           ((-(X2*\[Nu]) + 2*\[Nu]^2)*Scalar[l[i]*S1[-i]]*
             Scalar[S1[i]*S2[-i]])/12 + ((-\[Nu] + X2*\[Nu] + 2*\[Nu]^2)*
             Scalar[l[i]*S2[-i]]*Scalar[S1[-i]*S2[i]])/12 + 
           ((\[Nu] - X2*\[Nu] - 2*\[Nu]^2)*Scalar[l[i]*S1[-i]]*
             Scalar[S2[-i]*S2[i]])/12)) + 
       ((6*CES22*\[Nu] - 6*CES22*X2*\[Nu] - \[Nu]^2 - 3*CES22*\[Nu]^2)*
         Scalar[n[i]*S2[-i]]*Scalar[epsilon\[Delta][-i, -i1, -i10]*n[i]*
           S1[i10]*S2[i1]])/2 + ((6*CES21*X2*\[Nu] - \[Nu]^2 - 
          3*CES21*\[Nu]^2)*Scalar[n[i]*S1[-i]]*
         Scalar[epsilon\[Delta][-i, -i1, -i10]*n[i]*S1[i1]*S2[i10]])/2)/
      r[]^3)}


==> anc/HTS.dat.m <==
{Heff -> (GS3*L[]*Scalar[l[i]*S1[-i]])/r[]^4 + 
   (GS3tild*L[]*Scalar[l[i]*S2[-i]])/r[]^4 + 
   (\[Epsilon]^6*((3*Scalar[n[i]*\[Sigma][-i]]^2)/\[Epsilon]^2 - 
      Scalar[\[Sigma][-i]*\[Sigma][i]]/\[Epsilon]^2))/(2*r[]^3) + 
   (2*L[]*r[]*Scalar[a[i]*l[-i]])/(\[Epsilon]^4*
     ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
      ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
              (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
              (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
            r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
           (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
        (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*
        Sin[\[Theta]]^2)/\[Epsilon]^6)) + 
   Sqrt[AnS + AS4 + ASS + 
      ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
              (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
              (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
            r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
           (2*\[Epsilon]^6)/r[]^3))*r[]^2*(r[]^2/\[Epsilon]^4 + 
         (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)*
        (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2))/
       (\[Epsilon]^4*((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^
          2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                 (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                 (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^
                5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
              (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
           (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
             r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))]*
    Sqrt[1 + QS2 + QS4 + \[Epsilon]^2*(BnpnS + BnpSS + 
        ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
              r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
             (2*\[Epsilon]^6)/r[]^3))*
          (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
              \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
                (6496*Log[2])/15 + (2916*Log[3])/5) + (592*\[Nu]*
                (2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
           (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
           (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
           (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2))/(\[Epsilon]^4*
          (r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
            \[Epsilon]^2)))*Scalar[n[i]*p[-i]]^2 + 
      \[Epsilon]^4*((\[Epsilon]^6*(-83*\[Nu]^2 + 10*\[Nu]^3 + 
           \[Nu]*(-5308/15 + (496256*Log[2])/45 - (33048*Log[3])/5)))/r[]^3 + 
        (2*\[Epsilon]^4*(4 - 3*\[Nu])*\[Nu])/r[]^2)*Scalar[n[i]*p[-i]]^4 + 
      (\[Epsilon]^10*((-27*\[Nu]^2)/5 + 6*\[Nu]^3 + 
         \[Nu]*(-827/3 - (2358912*Log[2])/25 + (1399437*Log[3])/50 + 
           (390625*Log[5])/18))*Scalar[n[i]*p[-i]]^6)/r[]^2 + 
      BpnS*\[Epsilon]^2*Scalar[p[-i]*p[i]] + 
      (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^2)/Scalar[a[-i]*a[i]]) + 
        r[]^2*(-Scalar[n[i]*p[-i]]^2 + Scalar[p[-i]*p[i]]))/
       (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
           Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
      (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + 
         (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)*
        Scalar[a[i]*l[-i]]^2)/(\[Epsilon]^2*Scalar[a[-i]*a[i]]*
        ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
         ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                 (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                 (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^
                5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
              (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
           (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
             r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))] + 
   ((Cos[\[Theta]]*Scalar[n[i]*\[Sigma][-i]])/\[Epsilon] + 
     ((Scalar[a[i]*l[-i]]*Scalar[l[i]*\[Sigma][-i]])/\[Epsilon] + 
       (Scalar[a[i]*\[Lambda][-i]]*Scalar[\[Lambda][i]*\[Sigma][-i]])/
        \[Epsilon])/Sqrt[Scalar[a[-i]*a[i]]])*
    ((2*r[]*Sqrt[Scalar[a[-i]*a[i]]])/(\[Epsilon]^3*
       ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
        ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
              r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
             (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
          (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
            r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)) + 
     (Csc[\[Theta]]^2*L[]*r[]*(r[]^2/\[Epsilon]^4 + 
         (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)^(3/2)*
       Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
               (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
               (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
             r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
            (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
          (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*Scalar[a[i]*l[-i]])/
      (\[Epsilon]^3*Sqrt[Scalar[a[-i]*a[i]]]*
       ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
         ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                 (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                 (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^
                5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
              (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
           (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
             r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)^(3/2)*
       Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                 (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                 (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^
                5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
              (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
              ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                 (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - (6496*Log[2])/
                  15 + (2916*Log[3])/5) + (592*\[Nu]*(2*Log[\[Epsilon]] - 
                  Log[r[]]))/15))/r[]^4 + (\[Epsilon]^6*(52*\[Nu] - 6*
                \[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*
           (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
             r[]^2)*Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
            (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
         (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^2)/
             Scalar[a[-i]*a[i]]) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
             Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
            (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
         (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + 
            (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)*
           Scalar[a[i]*l[-i]]^2)/(\[Epsilon]^2*Scalar[a[-i]*a[i]]*
           ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
            ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                    (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                    (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                  r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                 (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
              (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))])) + 
   (Sqrt[(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
         \[Epsilon]^2)^(-1)]*Scalar[n[i]*\[Sigma][-i]]*
     Sqrt[(Csc[\[Theta]]^2*(r[]^2/\[Epsilon]^4 + 
         (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2))/
       ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
        ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
              r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
             (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
          (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
            r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)]*
     (-((Cot[\[Theta]]*L[]*r[]*Sqrt[r[]^2/\[Epsilon]^4 + 
           (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2]*
         Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                 (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                 (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^
                5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
              (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
            (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*Scalar[a[i]*l[-i]])/
        (\[Epsilon]^3*Sqrt[Scalar[a[-i]*a[i]]]*
         Sqrt[(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
           ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
             (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
               r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6])) - 
      (2*Cos[\[Theta]]*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
               5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
              (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
            r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
           (2*\[Epsilon]^6)/r[]^3))*r[]^3*Scalar[a[-i]*a[i]]^(3/2)*
        (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*
        Sin[\[Theta]]^3*
        (1 - 2*Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                     5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                     32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                       Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                   \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
              (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
                  \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
                    (6496*Log[2])/15 + (2916*Log[3])/5) + (592*\[Nu]*
                    (2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
               (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*
                 \[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
               (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/
             (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                 Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
            (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^2)/Scalar[
                 a[-i]*a[i]]) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
                Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
               (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
            (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                 Scalar[a[-i]*a[i]])/\[Epsilon]^2)*Scalar[a[i]*l[-i]]^2)/
             (\[Epsilon]^2*Scalar[a[-i]*a[i]]*((r[]^2/\[Epsilon]^4 + 
                 Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
               ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                       (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                       (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                        5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                     r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[
                  a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*
                    Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                 6))]))/(\[Epsilon]^9*(r[]^2/\[Epsilon]^4 + 
         (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)*
        ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
         ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                 (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                 (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^
                5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
              (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
           (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
             r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)) + 
      (L[]*Scalar[a[i]*l[-i]]*
        ((Cos[\[Theta]]*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                  5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                 (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^
                5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
              (2*\[Epsilon]^6)/r[]^3))*r[]^3*Scalar[a[-i]*a[i]]*
           Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
              \[Epsilon]^2]*(1 - (2*\[Epsilon]^2)/r[] + 
            (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*
           Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
              (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*Sin[\[Theta]])/
          (\[Epsilon]^8*((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
                \[Epsilon]^2)^2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                     (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                     (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                     (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                  ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)^(3/2)) - 
         (Cos[\[Theta]]*r[]*Scalar[a[-i]*a[i]]*
           Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
              (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*Sin[\[Theta]])/
          (\[Epsilon]^4*Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[
                a[-i]*a[i]])/\[Epsilon]^2]*
           Sqrt[(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
             ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                     (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                     (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                   r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6]))*
        (1 + 2*Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                     5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                     32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                       Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                   \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
              (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
                  \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
                    (6496*Log[2])/15 + (2916*Log[3])/5) + (592*\[Nu]*
                    (2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
               (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*
                 \[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
               (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/
             (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                 Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
            (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^2)/Scalar[
                 a[-i]*a[i]]) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
                Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
               (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
            (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                 Scalar[a[-i]*a[i]])/\[Epsilon]^2)*Scalar[a[i]*l[-i]]^2)/
             (\[Epsilon]^2*Scalar[a[-i]*a[i]]*((r[]^2/\[Epsilon]^4 + 
                 Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
               ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                       (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                       (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                        5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                     r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[
                  a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*
                    Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                 6))]))/(\[Epsilon]*Sqrt[Scalar[a[-i]*a[i]]]*
        (1 + Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                    5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
                ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                   (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - (6496*Log[2])/
                    15 + (2916*Log[3])/5) + (592*\[Nu]*(2*Log[\[Epsilon]] - 
                    Log[r[]]))/15))/r[]^4 + (\[Epsilon]^6*(52*\[Nu] - 
                 6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*
             (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
               r[]^2)*Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*
             (r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
               \[Epsilon]^2)) + (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^
                 2)/Scalar[a[-i]*a[i]]) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
               Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
              (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
           (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                Scalar[a[-i]*a[i]])/\[Epsilon]^2)*Scalar[a[i]*l[-i]]^2)/
            (\[Epsilon]^2*Scalar[a[-i]*a[i]]*((r[]^2/\[Epsilon]^4 + 
                Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
              ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))]))))/
    (\[Epsilon]*
     Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
               (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
               (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
             r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
            (2*\[Epsilon]^6)/r[]^3))*
         (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
             \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
               (6496*Log[2])/15 + (2916*Log[3])/5) + 
             (592*\[Nu]*(2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
          (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
          (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
          (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/
        (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
            Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
       (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^2)/Scalar[a[-i]*a[i]]) + 
         r[]^2*(-Scalar[n[i]*p[-i]]^2 + Scalar[p[-i]*p[i]]))/
        (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
            Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
       (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + 
          (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)*
         Scalar[a[i]*l[-i]]^2)/(\[Epsilon]^2*Scalar[a[-i]*a[i]]*
         ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
          ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                  (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                  (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
               (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
            (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
              r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))]) + 
   (Csc[\[Theta]]*r[]*
     Sqrt[((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
              (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
              (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
            r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
           (2*\[Epsilon]^6)/r[]^3))*
        (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
            \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
              (6496*Log[2])/15 + (2916*Log[3])/5) + 
            (592*\[Nu]*(2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
         (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/
          r[]^2)*(1 - (2*\[Epsilon]^2)/r[] + 
         (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2))/(r[]^2/\[Epsilon]^4 + 
        (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)]*
     ((Scalar[a[i]*l[-i]]*Scalar[l[i]*\[Sigma][-i]])/\[Epsilon] + 
      (Scalar[a[i]*\[Lambda][-i]]*Scalar[\[Lambda][i]*\[Sigma][-i]])/
       \[Epsilon])*((Csc[\[Theta]]^2*L[]*(r[]^2/\[Epsilon]^4 + 
         (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)*
        Scalar[a[i]*l[-i]]*
        ((r[]^2*Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
              (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)])/
          (\[Epsilon]^4*Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[
                a[-i]*a[i]])/\[Epsilon]^2]*
           Sqrt[(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
             ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                     (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                     (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                   r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6]) + 
         (\[Epsilon]^2*Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[
                a[-i]*a[i]])/\[Epsilon]^2]*
           (((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                    (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                    (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                  r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                 (2*\[Epsilon]^6)/r[]^3))*r[]^2*((2*\[Epsilon]^4)/r[]^2 - 
               (2*\[Epsilon]^4*Scalar[a[-i]*a[i]])/r[]^3))/\[Epsilon]^4 + 
            (2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                    (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                    (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                  r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                 (2*\[Epsilon]^6)/r[]^3))*r[]*(1 - (2*\[Epsilon]^2)/r[] + 
               (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2))/\[Epsilon]^2 + 
            (\[Nu]*((-64*\[Epsilon]^12)/(5*r[]^6) - (5*\[Epsilon]^12*
                 (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                   6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                  (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^6 - 
               (4*(106/3 - (41*Pi^2)/32)*\[Epsilon]^10)/r[]^5 - 
               (6*\[Epsilon]^8)/r[]^4)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
               (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2))/\[Epsilon]^4))/
          (2*r[]*Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
              (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*
           Sqrt[(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
             ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                     (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                     (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                   r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6]) - 
         (r[]*Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
              \[Epsilon]^2]*Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                   (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                   (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                   (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
              (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*
           ((4*r[]*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2))/
             \[Epsilon]^2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                    (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                    (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                    (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                 ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                 (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
              ((2*\[Epsilon]^4)/r[]^2 - (2*\[Epsilon]^4*Scalar[a[-i]*a[i]])/
                r[]^3)*Sin[\[Theta]]^2)/\[Epsilon]^6 - 
            (2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                    (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                    (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                  r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                 (2*\[Epsilon]^6)/r[]^3))*r[]*Scalar[a[-i]*a[i]]*
              (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^4 - 
            (\[Nu]*((-64*\[Epsilon]^12)/(5*r[]^6) - (5*\[Epsilon]^12*
                 (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                   6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                  (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^6 - 
               (4*(106/3 - (41*Pi^2)/32)*\[Epsilon]^10)/r[]^5 - 
               (6*\[Epsilon]^8)/r[]^4)*r[]^2*Scalar[a[-i]*a[i]]*
              (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))/(2*\[Epsilon]^2*
           ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
             ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                     (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                     (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                   r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)^(3/2))))/
       (\[Epsilon]*Sqrt[Scalar[a[-i]*a[i]]]*
        ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
         ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                 (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                 (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^
                5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
              (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
           (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
             r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)*
        (1 + Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                    5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
                ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                   (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - (6496*Log[2])/
                    15 + (2916*Log[3])/5) + (592*\[Nu]*(2*Log[\[Epsilon]] - 
                    Log[r[]]))/15))/r[]^4 + (\[Epsilon]^6*(52*\[Nu] - 
                 6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*
             (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
               r[]^2)*Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*
             (r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
               \[Epsilon]^2)) + (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^
                 2)/Scalar[a[-i]*a[i]]) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
               Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
              (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
           (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                Scalar[a[-i]*a[i]])/\[Epsilon]^2)*Scalar[a[i]*l[-i]]^2)/
            (\[Epsilon]^2*Scalar[a[-i]*a[i]]*((r[]^2/\[Epsilon]^4 + 
                Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
              ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))])) + 
      ((L[]*r[]*Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*
                a[i]])/\[Epsilon]^2]*
          Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                  (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                  (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
               (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
             (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*Scalar[a[i]*l[-i]]*
          ((2*Csc[\[Theta]]^2*r[])/(\[Epsilon]^2*((r[]^2/\[Epsilon]^4 + 
                Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
              ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)) - 
           (Csc[\[Theta]]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                Scalar[a[-i]*a[i]])/\[Epsilon]^2)*
             ((4*r[]*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2))/
               \[Epsilon]^2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                      (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                      (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                      (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                   ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                   (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                ((2*\[Epsilon]^4)/r[]^2 - (2*\[Epsilon]^4*Scalar[a[-i]*a[i]])/
                  r[]^3)*Sin[\[Theta]]^2)/\[Epsilon]^6 - 
              (2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^4 - 
              (\[Nu]*((-64*\[Epsilon]^12)/(5*r[]^6) - (5*\[Epsilon]^12*
                   (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                     6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                    (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^6 - 
                 (4*(106/3 - (41*Pi^2)/32)*\[Epsilon]^10)/r[]^5 - 
                 (6*\[Epsilon]^8)/r[]^4)*r[]^2*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))/
            ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
              ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)^2))/
         (\[Epsilon]^3*Sqrt[Scalar[a[-i]*a[i]]]*
          Sqrt[(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
            ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                    (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                    (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                  r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                 (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
              (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6]) + 
        ((2*Sqrt[Scalar[a[-i]*a[i]]])/(\[Epsilon]*
            ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
             ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                     (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                     (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                   r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)) - 
          (2*r[]*Sqrt[Scalar[a[-i]*a[i]]]*((4*r[]*(r[]^2/\[Epsilon]^4 + 
                Scalar[a[-i]*a[i]]/\[Epsilon]^2))/\[Epsilon]^2 - 
             ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                     (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                     (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                   r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(
                (2*\[Epsilon]^4)/r[]^2 - (2*\[Epsilon]^4*Scalar[a[-i]*a[i]])/
                 r[]^3)*Sin[\[Theta]]^2)/\[Epsilon]^6 - 
             (2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                     (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                     (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                   r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^4 - 
             (\[Nu]*((-64*\[Epsilon]^12)/(5*r[]^6) - (5*\[Epsilon]^12*
                  (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                    6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                   (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^6 - 
                (4*(106/3 - (41*Pi^2)/32)*\[Epsilon]^10)/r[]^5 - 
                (6*\[Epsilon]^8)/r[]^4)*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))/(\[Epsilon]^3*
            ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
              ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)^2))*
         (-1 + 2*Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                     (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                     (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                     (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                  ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
                  ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                     (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - (6496*Log[2])/
                      15 + (2916*Log[3])/5) + (592*\[Nu]*(2*Log[\[Epsilon]] - 
                      Log[r[]]))/15))/r[]^4 + (\[Epsilon]^6*(52*\[Nu] - 
                   6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(
                1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*(
                r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
                 \[Epsilon]^2)) + (-((Csc[\[Theta]]^2*L[]^2*
                  Scalar[a[i]*l[-i]]^2)/Scalar[a[-i]*a[i]]) + r[]^2*
                (-Scalar[n[i]*p[-i]]^2 + Scalar[p[-i]*p[i]]))/
              (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                  Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
             (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                  Scalar[a[-i]*a[i]])/\[Epsilon]^2)*Scalar[a[i]*l[-i]]^2)/
              (\[Epsilon]^2*Scalar[a[-i]*a[i]]*((r[]^2/\[Epsilon]^4 + 
                  Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                        (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                        (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                         5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                      r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[
                   a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*
                     Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                  6))]))/
       (2*Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                  (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                  (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
               (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*(
                (-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                  (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - (6496*Log[2])/
                   15 + (2916*Log[3])/5) + (592*\[Nu]*(2*Log[\[Epsilon]] - 
                   Log[r[]]))/15))/r[]^4 + (\[Epsilon]^6*(52*\[Nu] - 
                6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*
            (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
              r[]^2)*Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*
            (r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
              \[Epsilon]^2)) + (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^
                2)/Scalar[a[-i]*a[i]]) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
              Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
             (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
          (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + 
             (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)*
            Scalar[a[i]*l[-i]]^2)/(\[Epsilon]^2*Scalar[a[-i]*a[i]]*
            ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
             ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                     (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                     (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                   r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))])))/
    (\[Epsilon]^2*Sqrt[Scalar[a[-i]*a[i]]]*
     Sqrt[(Csc[\[Theta]]^2*(r[]^2/\[Epsilon]^4 + 
         (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2))/
       ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
        ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
              r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
             (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
          (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
            r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)]) + 
   (r[]*Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
        \[Epsilon]^2]*
     Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
             (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
             (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/
           r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
        (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*
     (((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
              (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
              (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
            r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
           (2*\[Epsilon]^6)/r[]^3))*
        (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
            \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
              (6496*Log[2])/15 + (2916*Log[3])/5) + 
            (592*\[Nu]*(2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
         (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/
          r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
         (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]*
        (-(\[Epsilon]^4*Csc[\[Theta]]*((Scalar[a[i]*l[-i]]*Scalar[
                l[i]*\[Sigma][-i]])/\[Epsilon] + (Scalar[a[i]*\[Lambda][-i]]*
               Scalar[\[Lambda][i]*\[Sigma][-i]])/\[Epsilon])*
            Sqrt[(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
              ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6]*
            ((-4*Cos[\[Theta]]*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                     (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                     (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                     (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                  ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^4*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Scalar[a[i]*\[Lambda][-i]]*Scalar[p[i]*\[Lambda][
                  -i]])/(\[Epsilon]^10*(r[]^2/\[Epsilon]^4 + 
                (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)*
               ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                 ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                         (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                        \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*
                   Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
                    (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/
                  \[Epsilon]^6)^2) + (2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                     (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                     (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                     (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                  ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
                  ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                     (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - (6496*Log[2])/
                      15 + (2916*Log[3])/5) + (592*\[Nu]*(2*Log[\[Epsilon]] - 
                      Log[r[]]))/15))/r[]^4 + (\[Epsilon]^6*(52*\[Nu] - 
                   6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(
                1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Scalar[n[i]*p[-i]]*((2*Sqrt[Scalar[a[-i]*a[i]]])/
                 (\[Epsilon]*((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
                      \[Epsilon]^2)^2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                          (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                          6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                          (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                        ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                        (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                     (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                         a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                     6)) - (2*r[]*Sqrt[Scalar[a[-i]*a[i]]]*
                  ((4*r[]*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^
                        2))/\[Epsilon]^2 - ((1 + \[Nu]*((\[Epsilon]^10*
                          (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - 
                          (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/
                          5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                        ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                        (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                     ((2*\[Epsilon]^4)/r[]^2 - (2*\[Epsilon]^4*Scalar[
                         a[-i]*a[i]])/r[]^3)*Sin[\[Theta]]^2)/\[Epsilon]^6 - 
                   (2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                          (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                          \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]*
                     Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
                      (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^
                      2)/\[Epsilon]^4 - (\[Nu]*((-64*\[Epsilon]^12)/
                       (5*r[]^6) - (5*\[Epsilon]^12*(1/20 + (128*EulerGamma)/
                          5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*
                          \[Nu])/32 + (256*Log[2])/5 + (64*(2*Log[
                          \[Epsilon]] - Log[r[]]))/5))/r[]^6 - 
                      (4*(106/3 - (41*Pi^2)/32)*\[Epsilon]^10)/r[]^5 - 
                      (6*\[Epsilon]^8)/r[]^4)*r[]^2*Scalar[a[-i]*a[i]]*
                     (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                         a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))/
                 (\[Epsilon]^3*((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
                       \[Epsilon]^2)^2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                          (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                          6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                          (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                         ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                         (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                      (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                          a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)^
                   2)))/(\[Epsilon]^3*(r[]^2/\[Epsilon]^4 + 
                (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2))))/
          (2*r[]^2*Sqrt[Scalar[a[-i]*a[i]]]*Sqrt[r[]^2/\[Epsilon]^4 + 
             (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2]*
           Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
              (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*
           Sqrt[((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                    (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                    (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                  r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                 (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
                 ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                    (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - (6496*Log[2])/
                     15 + (2916*Log[3])/5) + (592*\[Nu]*(2*Log[\[Epsilon]] - 
                     Log[r[]]))/15))/r[]^4 + (\[Epsilon]^6*(52*\[Nu] - 
                  6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/r[]^2)*
              (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                r[]^2))/(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                Scalar[a[-i]*a[i]])/\[Epsilon]^2)]*
           Sqrt[(Csc[\[Theta]]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                 Scalar[a[-i]*a[i]])/\[Epsilon]^2))/((r[]^2/\[Epsilon]^4 + 
                Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
              ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)]*
           (1 + Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                       5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                       32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                         Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                     \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
                (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
                    \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/
                       1536 - (6496*Log[2])/15 + (2916*Log[3])/5) + 
                    (592*\[Nu]*(2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
                 (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
                 (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/
                  r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*
                Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
                 (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
              (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^2)/Scalar[
                   a[-i]*a[i]]) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
                  Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
                 (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
              (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                   Scalar[a[-i]*a[i]])/\[Epsilon]^2)*Scalar[a[i]*l[-i]]^2)/(
                \[Epsilon]^2*Scalar[a[-i]*a[i]]*((r[]^2/\[Epsilon]^4 + 
                   Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                 ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                         (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                        \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*
                   Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
                    (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/
                  \[Epsilon]^6))])) - 
         (\[Epsilon]*Sqrt[(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                Scalar[a[-i]*a[i]])/\[Epsilon]^2)^(-1)]*
           Scalar[n[i]*\[Sigma][-i]]*Sqrt[(r[]^2/\[Epsilon]^4 + 
               Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
             ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                     (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                     (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                   r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6]*
           ((4*Cos[\[Theta]]*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                    (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                    (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                    (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                 ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                 (2*\[Epsilon]^6)/r[]^3))*r[]^3*Scalar[a[-i]*a[i]]^(3/2)*
              (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                r[]^2)*Scalar[n[i]*p[-i]]*Sin[\[Theta]])/(\[Epsilon]^8*
              ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                        (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                        (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                         5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                      r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[
                   a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*
                     Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                  6)^2) - (Csc[\[Theta]]*r[]*Scalar[a[i]*\[Lambda][-i]]*
              Scalar[p[i]*\[Lambda][-i]]*((2*Sqrt[Scalar[a[-i]*a[i]]])/
                (\[Epsilon]*((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
                     \[Epsilon]^2)^2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                          (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                          6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                          (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                       ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                       (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                    (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                        a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)) - 
               (2*r[]*Sqrt[Scalar[a[-i]*a[i]]]*((4*r[]*(r[]^2/\[Epsilon]^4 + 
                     Scalar[a[-i]*a[i]]/\[Epsilon]^2))/\[Epsilon]^2 - 
                  ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                          (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                         \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*
                    Scalar[a[-i]*a[i]]*((2*\[Epsilon]^4)/r[]^2 - 
                     (2*\[Epsilon]^4*Scalar[a[-i]*a[i]])/r[]^3)*Sin[\[Theta]]^
                     2)/\[Epsilon]^6 - (2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                          (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                          6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                          (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                       ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                       (2*\[Epsilon]^6)/r[]^3))*r[]*Scalar[a[-i]*a[i]]*
                    (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                        a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^4 - 
                  (\[Nu]*((-64*\[Epsilon]^12)/(5*r[]^6) - (5*\[Epsilon]^12*
                       (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - 
                        (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                        (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^6 - 
                     (4*(106/3 - (41*Pi^2)/32)*\[Epsilon]^10)/r[]^5 - 
                     (6*\[Epsilon]^8)/r[]^4)*r[]^2*Scalar[a[-i]*a[i]]*
                    (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                        a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))/
                (\[Epsilon]^3*((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
                      \[Epsilon]^2)^2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                          (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                          6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                          (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                        ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                        (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                     (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                         a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)^
                  2)))/(\[Epsilon]*Sqrt[Scalar[a[-i]*a[i]]])))/
          (2*r[]*Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[
                a[-i]*a[i]])/\[Epsilon]^2]*
           Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
              (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*
           Sqrt[(Csc[\[Theta]]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                 Scalar[a[-i]*a[i]])/\[Epsilon]^2))/((r[]^2/\[Epsilon]^4 + 
                Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
              ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)]*
           (1 + Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                       5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                       32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                         Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                     \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
                (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
                    \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/
                       1536 - (6496*Log[2])/15 + (2916*Log[3])/5) + 
                    (592*\[Nu]*(2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
                 (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
                 (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/
                  r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*
                Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
                 (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
              (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^2)/Scalar[
                   a[-i]*a[i]]) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
                  Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
                 (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
              (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                   Scalar[a[-i]*a[i]])/\[Epsilon]^2)*Scalar[a[i]*l[-i]]^2)/(
                \[Epsilon]^2*Scalar[a[-i]*a[i]]*((r[]^2/\[Epsilon]^4 + 
                   Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                 ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                         (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                        \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*
                   Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
                    (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/
                  \[Epsilon]^6))])) - (\[Epsilon]^4*Csc[\[Theta]]*
           Sqrt[(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
               \[Epsilon]^2)^(-1)]*(-((Scalar[a[i]*\[Lambda][-i]]*Scalar[
                l[i]*\[Sigma][-i]])/\[Epsilon]) + (Scalar[a[i]*l[-i]]*
              Scalar[\[Lambda][i]*\[Sigma][-i]])/\[Epsilon])*
           Sqrt[(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
             ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                     (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                     (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                   r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6]*
           ((2*Cos[\[Theta]]*r[]*Scalar[a[-i]*a[i]]*
              Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/
                  r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*
              Sin[\[Theta]])/(\[Epsilon]^4*Sqrt[r[]^2/\[Epsilon]^4 + 
                (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2]*
              Sqrt[(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                        (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                        (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                         5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                      r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[
                   a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*
                     Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                  6]) + ((4*Cos[\[Theta]]*L[]*(1 + \[Nu]*((\[Epsilon]^10*
                     (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - 
                      (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                      (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                   ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                   (2*\[Epsilon]^6)/r[]^3))*r[]^3*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Scalar[a[i]*l[-i]]*Sin[\[Theta]])/(\[Epsilon]^10*
                ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                  ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                          (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                         \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*
                    Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
                     (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^
                     2)/\[Epsilon]^6)^2) + 2*Sqrt[1 + 
                 ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                         (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                        \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
                   (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
                       \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/
                          1536 - (6496*Log[2])/15 + (2916*Log[3])/5) + 
                       (592*\[Nu]*(2*Log[\[Epsilon]] - Log[r[]]))/15))/
                     r[]^4 + (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
                    (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/
                     r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*
                   Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
                    (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
                 (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^2)/Scalar[
                      a[-i]*a[i]]) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
                     Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
                    (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
                 (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + 
                    (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)*
                   Scalar[a[i]*l[-i]]^2)/(\[Epsilon]^2*Scalar[a[-i]*a[i]]*
                   ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^
                     2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                          5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*
                          \[Nu])/32 + (256*Log[2])/5 + (64*(2*Log[
                          \[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                         ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                         (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                      (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                          a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                      6))]*((Cos[\[Theta]]*(1 + \[Nu]*((\[Epsilon]^10*
                       (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - 
                        (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                        (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                     ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                     (2*\[Epsilon]^6)/r[]^3))*r[]^3*Scalar[a[-i]*a[i]]*
                  Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[
                       a[-i]*a[i]])/\[Epsilon]^2]*(1 - (2*\[Epsilon]^2)/r[] + 
                   (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sqrt[
                   (1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                          (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                         \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
                    (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                        a[-i]*a[i]])/r[]^2)]*Sin[\[Theta]])/(\[Epsilon]^8*
                  ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                    ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                          (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                          \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
                      r[]^2*Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
                       (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^
                       2)/\[Epsilon]^6)^(3/2)) - (Cos[\[Theta]]*r[]*
                  Scalar[a[-i]*a[i]]*Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                          (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                          6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                          (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                       ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                       (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
                     (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*Sin[\[Theta]])/
                 (\[Epsilon]^4*Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                      Scalar[a[-i]*a[i]])/\[Epsilon]^2]*Sqrt[
                   (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                    ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                          (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                          \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
                      r[]^2*Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
                       (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^
                       2)/\[Epsilon]^6])))/(1 + Sqrt[1 + 
                ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                        (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                        (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                         5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                      r[]^4 + (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
                     ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                        (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
                        (6496*Log[2])/15 + (2916*Log[3])/5) + (592*\[Nu]*
                        (2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
                   (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
                   (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/
                    r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*
                  Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
                   (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
                (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^2)/Scalar[
                     a[-i]*a[i]]) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
                    Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
                   (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
                (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                     Scalar[a[-i]*a[i]])/\[Epsilon]^2)*Scalar[a[i]*l[-i]]^2)/
                 (\[Epsilon]^2*Scalar[a[-i]*a[i]]*((r[]^2/\[Epsilon]^4 + 
                     Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                   ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                          (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                          \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
                     r[]^2*Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
                      (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^
                      2)/\[Epsilon]^6))])))/(2*r[]^2*Sqrt[Scalar[a[-i]*a[i]]]*
           Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
              \[Epsilon]^2]*Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                   (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                   (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                   (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
              (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*
           Sqrt[((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                    (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                    (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                  r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                 (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
                 ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                    (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - (6496*Log[2])/
                     15 + (2916*Log[3])/5) + (592*\[Nu]*(2*Log[\[Epsilon]] - 
                     Log[r[]]))/15))/r[]^4 + (\[Epsilon]^6*(52*\[Nu] - 
                  6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/r[]^2)*
              (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                r[]^2))/(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                Scalar[a[-i]*a[i]])/\[Epsilon]^2)])))/
       (\[Epsilon]^3*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
           Scalar[a[-i]*a[i]])/\[Epsilon]^2)) - 
      (Csc[\[Theta]]*r[]*Scalar[a[i]*\[Lambda][-i]]*
        Scalar[p[i]*\[Lambda][-i]]*
        ((4*Cos[\[Theta]]*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                  5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                 (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^
                5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
              (2*\[Epsilon]^6)/r[]^3))*r[]^3*Scalar[a[-i]*a[i]]*
           Sqrt[(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
               \[Epsilon]^2)^(-1)]*(1 - (2*\[Epsilon]^2)/r[] + 
            (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*
           Scalar[a[i]*\[Lambda][-i]]*Scalar[p[i]*\[Lambda][-i]]*
           Scalar[n[i]*\[Sigma][-i]])/(\[Epsilon]^9*
           Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
              \[Epsilon]^2]*Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                   (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                   (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                   (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
              (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*
           Sqrt[(Csc[\[Theta]]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                 Scalar[a[-i]*a[i]])/\[Epsilon]^2))/((r[]^2/\[Epsilon]^4 + 
                Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
              ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)]*
           ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
             ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                     (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                     (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                   r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)^(3/2)*
           (1 + Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                       5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                       32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                         Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                     \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
                (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
                    \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/
                       1536 - (6496*Log[2])/15 + (2916*Log[3])/5) + 
                    (592*\[Nu]*(2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
                 (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
                 (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/
                  r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*
                Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
                 (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
              (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^2)/Scalar[
                   a[-i]*a[i]]) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
                  Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
                 (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
              (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                   Scalar[a[-i]*a[i]])/\[Epsilon]^2)*Scalar[a[i]*l[-i]]^2)/(
                \[Epsilon]^2*Scalar[a[-i]*a[i]]*((r[]^2/\[Epsilon]^4 + 
                   Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                 ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                         (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                        \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*
                   Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
                    (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/
                  \[Epsilon]^6))])) + (Csc[\[Theta]]^2*r[]*
           Sqrt[((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                    (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                    (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                  r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                 (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
                 ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                    (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - (6496*Log[2])/
                     15 + (2916*Log[3])/5) + (592*\[Nu]*(2*Log[\[Epsilon]] - 
                     Log[r[]]))/15))/r[]^4 + (\[Epsilon]^6*(52*\[Nu] - 
                  6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/r[]^2)*
              (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                r[]^2))/(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                Scalar[a[-i]*a[i]])/\[Epsilon]^2)]*Scalar[a[i]*\[Lambda][-i]]*
           Scalar[p[i]*\[Lambda][-i]]*((Scalar[a[i]*l[-i]]*Scalar[l[i]*
                \[Sigma][-i]])/\[Epsilon] + (Scalar[a[i]*\[Lambda][-i]]*
              Scalar[\[Lambda][i]*\[Sigma][-i]])/\[Epsilon])*
           Sqrt[(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
             ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                     (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                     (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                   r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                  (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                 r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6]*
           ((2*Sqrt[Scalar[a[-i]*a[i]]])/(\[Epsilon]*((r[]^2/\[Epsilon]^4 + 
                 Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
               ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                       (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                       (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                        5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                     r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[
                  a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*
                    Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                 6)) - (2*r[]*Sqrt[Scalar[a[-i]*a[i]]]*
              ((4*r[]*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2))/
                \[Epsilon]^2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                       (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                       (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                       (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                    ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                    (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                 ((2*\[Epsilon]^4)/r[]^2 - (2*\[Epsilon]^4*Scalar[a[-i]*
                      a[i]])/r[]^3)*Sin[\[Theta]]^2)/\[Epsilon]^6 - 
               (2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                       (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                       (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                        5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                     r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]*Scalar[a[-i]*a[i]]*
                 (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*
                      a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^4 - 
               (\[Nu]*((-64*\[Epsilon]^12)/(5*r[]^6) - (5*\[Epsilon]^12*
                    (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                      6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                     (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^6 - 
                  (4*(106/3 - (41*Pi^2)/32)*\[Epsilon]^10)/r[]^5 - 
                  (6*\[Epsilon]^8)/r[]^4)*r[]^2*Scalar[a[-i]*a[i]]*
                 (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*
                      a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))/
             (\[Epsilon]^3*((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
                   \[Epsilon]^2)^2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                        (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                        (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                        (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                     ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                     (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                  (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*
                       a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)^2)))/
          (2*\[Epsilon]*Scalar[a[-i]*a[i]]*Sqrt[r[]^2/\[Epsilon]^4 + 
             (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2]*
           Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
              (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*
           Sqrt[(Csc[\[Theta]]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                 Scalar[a[-i]*a[i]])/\[Epsilon]^2))/((r[]^2/\[Epsilon]^4 + 
                Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
              ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
                  r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)]*
           (1 + Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                       5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                       32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                         Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                     \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
                (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
                    \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/
                       1536 - (6496*Log[2])/15 + (2916*Log[3])/5) + 
                    (592*\[Nu]*(2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
                 (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
                 (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/
                  r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*
                Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
                 (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
              (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^2)/Scalar[
                   a[-i]*a[i]]) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
                  Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
                 (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
              (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                   Scalar[a[-i]*a[i]])/\[Epsilon]^2)*Scalar[a[i]*l[-i]]^2)/(
                \[Epsilon]^2*Scalar[a[-i]*a[i]]*((r[]^2/\[Epsilon]^4 + 
                   Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                 ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                         (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                        \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*
                   Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
                    (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/
                  \[Epsilon]^6))])) + (Csc[\[Theta]]*
           (-((Scalar[a[i]*\[Lambda][-i]]*Scalar[l[i]*\[Sigma][-i]])/
              \[Epsilon]) + (Scalar[a[i]*l[-i]]*Scalar[\[Lambda][i]*
                \[Sigma][-i]])/\[Epsilon])*
           (1 + (Sqrt[(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[
                    a[-i]*a[i]])/\[Epsilon]^2)^(-1)]*Sqrt[r[]^2/\[Epsilon]^
                  4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2]*
              Sqrt[((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                       (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                       (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                        5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                     r[]^4 + (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
                    ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                       (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
                       (6496*Log[2])/15 + (2916*Log[3])/5) + (592*\[Nu]*
                       (2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
                  (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
                  (6*\[Epsilon]^4*\[Nu])/r[]^2)*(1 - (2*\[Epsilon]^2)/r[] + 
                  (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2))/
                (r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
                  \[Epsilon]^2)]*Sqrt[(r[]^2/\[Epsilon]^4 + 
                  Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                        (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                        (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                         5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                      r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[
                   a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*
                     Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                  6]*((-2*r[]^2*Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                         (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                          6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                         (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                      ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                      (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/r[] + 
                    (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)])/(\[Epsilon]^4*
                 Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*
                       a[i]])/\[Epsilon]^2]*Sqrt[(r[]^2/\[Epsilon]^4 + 
                     Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                   ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                          (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                          \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
                     r[]^2*Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
                      (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^
                      2)/\[Epsilon]^6]) + ((L[]*Scalar[a[i]*l[-i]]*
                   ((2*Sqrt[Scalar[a[-i]*a[i]]])/(\[Epsilon]*
                      ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^
                        2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*
                          EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                          (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + (64*
                          (2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                          (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                         (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                          a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                         6)) - (2*r[]*Sqrt[Scalar[a[-i]*a[i]]]*
                      ((4*r[]*(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
                          \[Epsilon]^2))/\[Epsilon]^2 - ((1 + \[Nu]*
                          ((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                          (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                          \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
                         r[]^2*Scalar[a[-i]*a[i]]*((2*\[Epsilon]^4)/r[]^2 - 
                          (2*\[Epsilon]^4*Scalar[a[-i]*a[i]])/r[]^3)*
                         Sin[\[Theta]]^2)/\[Epsilon]^6 - (2*(1 + \[Nu]*
                          ((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                          (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                          \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*r[]*
                         Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
                          (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*
                         Sin[\[Theta]]^2)/\[Epsilon]^4 - (\[Nu]*
                         ((-64*\[Epsilon]^12)/(5*r[]^6) - (5*\[Epsilon]^12*
                          (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - 
                          (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/
                          5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^6 - 
                          (4*(106/3 - (41*Pi^2)/32)*\[Epsilon]^10)/r[]^5 - 
                          (6*\[Epsilon]^8)/r[]^4)*r[]^2*Scalar[a[-i]*a[i]]*
                         (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                          a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))/
                     (\[Epsilon]^3*((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
                          \[Epsilon]^2)^2 - ((1 + \[Nu]*((\[Epsilon]^10*
                          (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - 
                          (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/
                          5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                          (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                          (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                          a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)^
                       2)))/(\[Epsilon]*Sqrt[Scalar[a[-i]*a[i]]]) + 
                 2*Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*
                          EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                          (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                          (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                         ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                         (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
                         ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                          (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
                          (6496*Log[2])/15 + (2916*Log[3])/5) + (592*\[Nu]*
                          (2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
                       (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
                       (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - 
                       (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*
                          a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*
                      (r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*
                          a[i]])/\[Epsilon]^2)) + (-((Csc[\[Theta]]^2*L[]^2*
                         Scalar[a[i]*l[-i]]^2)/Scalar[a[-i]*a[i]]) + 
                      r[]^2*(-Scalar[n[i]*p[-i]]^2 + Scalar[p[-i]*p[i]]))/
                     (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                         Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
                    (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + 
                       (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)*
                      Scalar[a[i]*l[-i]]^2)/(\[Epsilon]^2*Scalar[a[-i]*a[i]]*
                      ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^
                        2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*
                          EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                          (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + (64*
                          (2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                          (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                         (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                          a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                         6))]*((r[]^2*Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                          (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                          6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                          (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                          (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/
                         r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)])/
                    (\[Epsilon]^4*Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                         Scalar[a[-i]*a[i]])/\[Epsilon]^2]*Sqrt[
                      (r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^
                        2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*
                          EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/6 + 
                          (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + (64*
                          (2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                          (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                         (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                          a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                         6]) + (\[Epsilon]^2*Sqrt[r[]^2/\[Epsilon]^4 + 
                       (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2]*
                     (((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                          5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*
                          \[Nu])/32 + (256*Log[2])/5 + (64*(2*Log[
                          \[Epsilon]] - Log[r[]]))/5))/r[]^5 + ((106/3 - 
                          (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^
                          6)/r[]^3))*r[]^2*((2*\[Epsilon]^4)/r[]^2 - 
                         (2*\[Epsilon]^4*Scalar[a[-i]*a[i]])/r[]^3))/
                       \[Epsilon]^4 + (2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                          (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                          6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                          (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                          (2*\[Epsilon]^6)/r[]^3))*r[]*(1 - (2*\[Epsilon]^2)/
                          r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2))/
                       \[Epsilon]^2 + (\[Nu]*((-64*\[Epsilon]^12)/(5*r[]^6) - 
                         (5*\[Epsilon]^12*(1/20 + (128*EulerGamma)/5 + 
                          (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^6 - (4*(106/3 - (41*Pi^2)/32)*
                          \[Epsilon]^10)/r[]^5 - (6*\[Epsilon]^8)/r[]^4)*
                        r[]^2*(1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*
                          Scalar[a[-i]*a[i]])/r[]^2))/\[Epsilon]^4))/
                    (2*r[]*Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                          (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                          6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                          (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                          (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/
                         r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)]*
                     Sqrt[(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^
                          2)^2 - ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + 
                          (128*EulerGamma)/5 + (963*Pi^2)/512 - (221*\[Nu])/
                          6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
                          (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                          (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                         (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                          a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^
                         6]) - (r[]*Sqrt[r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^
                          2*Scalar[a[-i]*a[i]])/\[Epsilon]^2]*Sqrt[
                      (1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                          (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/
                          32 + (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - 
                          Log[r[]]))/5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*
                          \[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/r[]^3))*
                       (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                          a[-i]*a[i]])/r[]^2)]*((4*r[]*(r[]^2/\[Epsilon]^4 + 
                         Scalar[a[-i]*a[i]]/\[Epsilon]^2))/\[Epsilon]^2 - 
                      ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                          5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*
                          \[Nu])/32 + (256*Log[2])/5 + (64*(2*Log[
                          \[Epsilon]] - Log[r[]]))/5))/r[]^5 + ((106/3 - 
                          (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^
                          6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                        ((2*\[Epsilon]^4)/r[]^2 - (2*\[Epsilon]^4*Scalar[
                          a[-i]*a[i]])/r[]^3)*Sin[\[Theta]]^2)/\[Epsilon]^6 - 
                      (2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                          5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*
                          \[Nu])/32 + (256*Log[2])/5 + (64*(2*Log[
                          \[Epsilon]] - Log[r[]]))/5))/r[]^5 + ((106/3 - 
                          (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^
                          6)/r[]^3))*r[]*Scalar[a[-i]*a[i]]*(1 - 
                         (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*
                          a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^4 - 
                      (\[Nu]*((-64*\[Epsilon]^12)/(5*r[]^6) - (5*\[Epsilon]^
                          12*(1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - 
                          (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/
                          5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^6 - 
                         (4*(106/3 - (41*Pi^2)/32)*\[Epsilon]^10)/r[]^5 - 
                         (6*\[Epsilon]^8)/r[]^4)*r[]^2*Scalar[a[-i]*a[i]]*
                        (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                          a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))/
                    (2*\[Epsilon]^2*((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/
                          \[Epsilon]^2)^2 - ((1 + \[Nu]*((\[Epsilon]^10*
                          (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - 
                          (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/
                          5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                          (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
                         (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[
                          a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6)^
                      (3/2))))/(1 + Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*
                          (1/20 + (128*EulerGamma)/5 + (963*Pi^2)/512 - 
                          (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/
                          5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
                        ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                        (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
                        ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                          (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
                          (6496*Log[2])/15 + (2916*Log[3])/5) + (592*\[Nu]*
                          (2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
                      (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
                      (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - 
                      (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*
                          a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*
                     (r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*
                          a[i]])/\[Epsilon]^2)) + (-((Csc[\[Theta]]^2*L[]^2*
                        Scalar[a[i]*l[-i]]^2)/Scalar[a[-i]*a[i]]) + 
                     r[]^2*(-Scalar[n[i]*p[-i]]^2 + Scalar[p[-i]*p[i]]))/
                    (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
                        Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + (Csc[\[Theta]]^2*
                     L[]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[
                         a[-i]*a[i]])/\[Epsilon]^2)*Scalar[a[i]*l[-i]]^2)/
                    (\[Epsilon]^2*Scalar[a[-i]*a[i]]*((r[]^2/\[Epsilon]^4 + 
                        Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
                      ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/
                          5 + (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*
                          \[Nu])/32 + (256*Log[2])/5 + (64*(2*Log[
                          \[Epsilon]] - Log[r[]]))/5))/r[]^5 + ((106/3 - 
                          (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^
                          6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - 
                         (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*
                          a[i]])/r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))])))/
             (2*Sqrt[(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                      (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                      (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/
                       5))/r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/
                    r[]^4 + (2*\[Epsilon]^6)/r[]^3))*(1 - (2*\[Epsilon]^2)/
                  r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)])))/
          Sqrt[Scalar[a[-i]*a[i]]]))/(\[Epsilon]*Sqrt[Scalar[a[-i]*a[i]]]*
        (r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/
          \[Epsilon]^2))))/(\[Epsilon]^2*
     Sqrt[(r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
       ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + (963*Pi^2)/
                512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + (256*Log[2])/5 + 
               (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
            ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/
             r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*(1 - (2*\[Epsilon]^2)/r[] + 
          (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Sin[\[Theta]]^2)/
        \[Epsilon]^6]*
     Sqrt[1 + ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
               (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
               (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
             r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
            (2*\[Epsilon]^6)/r[]^3))*
         (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
             \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
               (6496*Log[2])/15 + (2916*Log[3])/5) + 
             (592*\[Nu]*(2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
          (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
          (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
          (\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/
        (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
            Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
       (-((Csc[\[Theta]]^2*L[]^2*Scalar[a[i]*l[-i]]^2)/Scalar[a[-i]*a[i]]) + 
         r[]^2*(-Scalar[n[i]*p[-i]]^2 + Scalar[p[-i]*p[i]]))/
        (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (Cos[\[Theta]]^2*
            Scalar[a[-i]*a[i]])/\[Epsilon]^2)) + 
       (Csc[\[Theta]]^2*L[]^2*(r[]^2/\[Epsilon]^4 + 
          (Cos[\[Theta]]^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)*
         Scalar[a[i]*l[-i]]^2)/(\[Epsilon]^2*Scalar[a[-i]*a[i]]*
         ((r[]^2/\[Epsilon]^4 + Scalar[a[-i]*a[i]]/\[Epsilon]^2)^2 - 
          ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                  (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                  (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
               (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
            (1 - (2*\[Epsilon]^2)/r[] + (\[Epsilon]^2*Scalar[a[-i]*a[i]])/
              r[]^2)*Sin[\[Theta]]^2)/\[Epsilon]^6))]), 
 ASS -> (\[Epsilon]^4*(((-1 + CES21)*X2^2*(-1 + X2 + \[Nu])*
        Scalar[S1[-i]*S1[i]])/X1^2 - ((-1 + CES22)*X1^2*(X2 - \[Nu])*
        Scalar[S2[-i]*S2[i]])/X2^2))/r[]^3 + 
   (\[Epsilon]^6*((X2^2*(CES21*(-2 - 2*X2*(-1 + \[Nu]) + 4*\[Nu]) + 
         (12 - 23*\[Nu] + 40*\[Nu]^2 + X2*(-12 + 11*\[Nu] - 23*\[Nu]^2))/6)*
        Scalar[S1[-i]*S1[i]])/X1^2 + (37*\[Nu]^2*Scalar[S1[i]*S2[-i]])/6 + 
      (X1^2*((\[Nu]*(-12 + 12*CES22 + 17*\[Nu]))/6 + 
         X2*(2 + 2*CES22*(-1 + \[Nu]) - (11*\[Nu])/6 + (23*\[Nu]^2)/6))*
        Scalar[S2[-i]*S2[i]])/X2^2))/r[]^4 + 
   (\[Epsilon]^8*((X2^2*(3672 - 34326*\[Nu] + 70417*\[Nu]^2 - 14469*\[Nu]^3 + 
         3703*\[Nu]^4 - X2*(3672 - 30654*\[Nu] + 49105*\[Nu]^2 + 
           2002*\[Nu]^3) - 108*CES21*(34 - 137*\[Nu] + 69*\[Nu]^2 + 
           X2*(-34 + 103*\[Nu])))*Scalar[S1[-i]*S1[i]])/(1008*X1^2) + 
      (\[Nu]^2*(459 - 2688*\[Nu] + 529*\[Nu]^2)*Scalar[S1[i]*S2[-i]])/72 + 
      (X1^2*(\[Nu]*(-3672 + 21312*\[Nu] - 16471*\[Nu]^2 + 3703*\[Nu]^3 - 
           108*CES22*(-34 + 69*\[Nu])) + X2*(3672 - 30654*\[Nu] + 
           49105*\[Nu]^2 + 2002*\[Nu]^3 + 108*CES22*(-34 + 103*\[Nu])))*
        Scalar[S2[-i]*S2[i]])/(1008*X2^2)))/r[]^5, 
 AnS -> (\[Epsilon]^4*((-3*(-1 + CES21)*X2^2*(-1 + X2 + \[Nu])*
        Scalar[n[i]*S1[-i]]^2)/X1^2 + (3*(-1 + CES22)*X1^2*(X2 - \[Nu])*
        Scalar[n[i]*S2[-i]]^2)/X2^2))/r[]^3 + 
   (\[Epsilon]^6*((X2^2*(3*CES21*(1 + X2*(-1 + \[Nu]) - 2*\[Nu] - \[Nu]^2) + 
         (-12 + 3*\[Nu]^2 - 5*\[Nu]^3 + 3*X2*(4 + 4*\[Nu] + 5*\[Nu]^2))/4)*
        Scalar[n[i]*S1[-i]]^2)/X1^2 - (\[Nu]^2*(67 + 10*\[Nu])*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/4 + 
      (X1^2*((-3*X2*(4 + 4*CES22*(-1 + \[Nu]) + 4*\[Nu] + 5*\[Nu]^2))/4 - 
         (\[Nu]*(-12 - 18*\[Nu] + 5*\[Nu]^2 + 12*CES22*(1 + \[Nu])))/4)*
        Scalar[n[i]*S2[-i]]^2)/X2^2))/r[]^4 + 
   (\[Epsilon]^8*((X2^2*(-288 + 3692*\[Nu] - 12685*\[Nu]^2 + 1806*\[Nu]^3 - 
         763*\[Nu]^4 + X2*(288 - 3404*\[Nu] + 9695*\[Nu]^2 + 546*\[Nu]^3) + 
         3*CES21*(96 + 160*\[Nu] - 464*\[Nu]^2 + 7*\[Nu]^3 + 
           X2*(-96 - 256*\[Nu] + 259*\[Nu]^2)))*Scalar[n[i]*S1[-i]]^2)/
       (84*X1^2) - (\[Nu]^2*(1301 - 532*\[Nu] + 872*\[Nu]^2)*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/48 + 
      (X1^2*(X2*(-288 + 3404*\[Nu] - 9695*\[Nu]^2 - 546*\[Nu]^3 + 
           CES22*(288 + 768*\[Nu] - 777*\[Nu]^2)) + 
         \[Nu]*(288 - 2990*\[Nu] + 2352*\[Nu]^2 - 763*\[Nu]^3 + 
           3*CES22*(-96 - 205*\[Nu] + 7*\[Nu]^2)))*Scalar[n[i]*S2[-i]]^2)/
       (84*X2^2)))/r[]^5, 
 BpnS -> (X2^2*\[Epsilon]^6*(-360 + 2698*\[Nu] - 1299*\[Nu]^2 - 375*\[Nu]^3 - 
      93*\[Nu]^4 - X2*(-360 + 2338*\[Nu] + 319*\[Nu]^2 + 26*\[Nu]^3) - 
      12*CES21*(-30 + 199*\[Nu] - 155*\[Nu]^2 + \[Nu]^3 + 
        X2*(30 - 169*\[Nu] + 37*\[Nu]^2)))*Scalar[n[i]*S1[-i]]^2)/
    (48*X1^2*r[]^4) + (X2^2*\[Epsilon]^4*
     (3*CES21*(-1 + \[Nu])*(-1 + X2 + \[Nu]) + 
      (-12 + 50*\[Nu] - 72*\[Nu]^2 + 5*\[Nu]^3 + 
        X2*(12 - 38*\[Nu] + 31*\[Nu]^2))/4)*Scalar[n[i]*S1[-i]]^2)/
    (X1^2*r[]^3) + (\[Epsilon]^6*\[Nu]^2*(1493 + 1736*\[Nu] - 186*\[Nu]^2)*
     Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/(48*r[]^4) + 
   (5*\[Epsilon]^4*\[Nu]^2*(3 + 2*\[Nu])*Scalar[n[i]*S1[-i]]*
     Scalar[n[i]*S2[-i]])/(4*r[]^3) + 
   (X1^2*\[Epsilon]^6*(-(\[Nu]*(-360 + 1618*\[Nu] + 401*\[Nu]^2 + 
         93*\[Nu]^3 + 12*CES22*(30 - 118*\[Nu] + \[Nu]^2))) + 
      X2*(-360 + 2338*\[Nu] + 319*\[Nu]^2 + 26*\[Nu]^3 + 
        12*CES22*(30 - 169*\[Nu] + 37*\[Nu]^2)))*Scalar[n[i]*S2[-i]]^2)/
    (48*X2^2*r[]^4) + (X1^2*\[Epsilon]^4*
     (X2*(-3 - 3*CES22*(-1 + \[Nu]) + (19*\[Nu])/2 - (31*\[Nu]^2)/4) + 
      (\[Nu]*(12 + 12*CES22*(-1 + \[Nu]) - 41*\[Nu] + 5*\[Nu]^2))/4)*
     Scalar[n[i]*S2[-i]]^2)/(X2^2*r[]^3), 
 BnpSS -> 
  (\[Epsilon]^4*((-3*X2^2*(-4 + 10*\[Nu] - 9*\[Nu]^2 + 4*CES21*(-1 + \[Nu])*
          (-1 + X2 + \[Nu]) + 2*X2*(2 - 3*\[Nu] + \[Nu]^2))*
        Scalar[S1[-i]*S1[i]])/(4*X1^2) + 
      (3*X1^2*(2*X2*(-1 + \[Nu])*(-2 + 2*CES22 + \[Nu]) + 
         \[Nu]*(-4 - 4*CES22*(-1 + \[Nu]) + 7*\[Nu]))*Scalar[S2[-i]*S2[i]])/
       (4*X2^2)))/r[]^3 + 
   (\[Epsilon]^6*((X2^2*(792 - 10634*\[Nu] + 8755*\[Nu]^2 - 2349*\[Nu]^3 + 
         561*\[Nu]^4 + X2*(-792 + 9842*\[Nu] - 2333*\[Nu]^2 + 1122*\[Nu]^3) + 
         36*CES21*(-22 + 195*\[Nu] - 183*\[Nu]^2 + 
           X2*(22 - 173*\[Nu] + 48*\[Nu]^2)))*Scalar[S1[-i]*S1[i]])/
       (144*X1^2) + (\[Nu]^2*(-4852 - 3258*\[Nu] + 561*\[Nu]^2)*
        Scalar[S1[i]*S2[-i]])/72 + 
      (X1^2*(\[Nu]*(-792 + CES22*(792 - 4860*\[Nu]) + 6422*\[Nu] - 
           1227*\[Nu]^2 + 561*\[Nu]^3) + X2*(792 - 9842*\[Nu] + 
           2333*\[Nu]^2 - 1122*\[Nu]^3 - 36*CES22*(22 - 173*\[Nu] + 
             48*\[Nu]^2)))*Scalar[S2[-i]*S2[i]])/(144*X2^2)))/r[]^4, 
 BnpnS -> 
  (\[Epsilon]^4*((-15*X2^2*\[Nu]*(4 - 9*\[Nu] + \[Nu]^2 + X2*(-4 + 5*\[Nu]))*
        Scalar[n[i]*S1[-i]]^2)/(4*X1^2) - (15*\[Nu]^2*(3 + 2*\[Nu])*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/4 - 
      (15*X1^2*\[Nu]*(X2*(4 - 5*\[Nu]) + (-4 + \[Nu])*\[Nu])*
        Scalar[n[i]*S2[-i]]^2)/(4*X2^2)))/r[]^3 + 
   (\[Epsilon]^6*((X2^2*(216 + 778*\[Nu] - 5371*\[Nu]^2 + 3585*\[Nu]^3 - 
         189*\[Nu]^4 - X2*(216 + 994*\[Nu] - 3945*\[Nu]^2 + 1018*\[Nu]^3) + 
         12*CES21*(-18 + 139*\[Nu] - 35*\[Nu]^2 + 4*\[Nu]^3 + 
           X2*(18 - 121*\[Nu] + 4*\[Nu]^2)))*Scalar[n[i]*S1[-i]]^2)/
       (48*X1^2) - (7*\[Nu]^2*(-54 + 130*\[Nu] + 27*\[Nu]^2)*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/24 + 
      (X1^2*(X2*(216 + 994*\[Nu] - 3945*\[Nu]^2 + 1018*\[Nu]^3 - 
           12*CES22*(18 - 121*\[Nu] + 4*\[Nu]^2)) + 
         \[Nu]*(-216 - 1426*\[Nu] + 2567*\[Nu]^2 - 189*\[Nu]^3 + 
           12*CES22*(18 - 31*\[Nu] + 4*\[Nu]^2)))*Scalar[n[i]*S2[-i]]^2)/
       (48*X2^2)))/r[]^4, 
 QS2 -> (X2^2*\[Epsilon]^8*pr[]^4*
     ((-35*\[Nu]*(-86 + 185*\[Nu] - 171*\[Nu]^2 + 9*\[Nu]^3 + 
         12*CES21*(-1 + X2 + \[Nu])*(-7 + 4*\[Nu]) + 
         X2*(86 - 99*\[Nu] + 62*\[Nu]^2))*Scalar[n[i]*S1[-i]]^2)/48 + 
      (5*\[Nu]*(-70 + 121*\[Nu] - 115*\[Nu]^2 + 3*\[Nu]^3 + 
         12*CES21*(-1 + X2 + \[Nu])*(-7 + 4*\[Nu]) + 
         X2*(70 - 51*\[Nu] + 38*\[Nu]^2))*Scalar[S1[-i]*S1[i]])/48))/
    (X1^2*r[]^3) + (\[Epsilon]^8*pr[]^3*
     ((5*\[Nu]^2*(-15 + 32*\[Nu] + 54*\[Nu]^2)*Scalar[p[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]])/48 + (5*\[Nu]^2*(-15 + 32*\[Nu] + 54*\[Nu]^2)*
        Scalar[n[i]*S1[-i]]*Scalar[p[i]*S2[-i]])/48))/r[]^3 + 
   (\[Epsilon]^8*pr[]^3*((5*X2^2*\[Nu]*(-196 + 466*\[Nu] - 426*\[Nu]^2 + 
         27*\[Nu]^3 + 24*CES21*(-1 + X2 + \[Nu])*(-7 + 4*\[Nu]) + 
         2*X2*(98 - 135*\[Nu] + 80*\[Nu]^2))*Scalar[n[i]*S1[-i]]*
        Scalar[p[i]*S1[-i]])/(24*X1^2) + 
      (5*X1^2*\[Nu]*(-2*X2*(98 - 135*\[Nu] + 80*\[Nu]^2 + 
           12*CES22*(-7 + 4*\[Nu])) + \[Nu]*(196 - 266*\[Nu] + 27*\[Nu]^2 + 
           24*CES22*(-7 + 4*\[Nu])))*Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/
       (24*X2^2)))/r[]^3 + (\[Epsilon]^8*pr[]^4*
     ((-35*\[Nu]^2*(-3 + 14*\[Nu] + 9*\[Nu]^2)*Scalar[n[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]])/24 + (5*\[Nu]^2*(-2 + 22*\[Nu] + 3*\[Nu]^2)*
        Scalar[S1[i]*S2[-i]])/24))/r[]^3 + 
   (X1^2*\[Epsilon]^8*pr[]^4*
     ((35*\[Nu]*(\[Nu]*(-86 + CES22*(84 - 48*\[Nu]) + 109*\[Nu] - 
           9*\[Nu]^2) + X2*(86 - 99*\[Nu] + 62*\[Nu]^2 + 
           12*CES22*(-7 + 4*\[Nu])))*Scalar[n[i]*S2[-i]]^2)/48 + 
      (5*\[Nu]*(X2*(-70 + CES22*(84 - 48*\[Nu]) + 51*\[Nu] - 38*\[Nu]^2) + 
         \[Nu]*(70 - 77*\[Nu] + 3*\[Nu]^2 + 12*CES22*(-7 + 4*\[Nu])))*
        Scalar[S2[-i]*S2[i]])/48))/(X2^2*r[]^3), 
 AS4 -> (\[Epsilon]^6*((X2^4*(5 - 5*X2 + 33*\[Nu] - 38*X2*\[Nu] - 
        265*\[Nu]^2 + 222*X2*\[Nu]^2 + 358*\[Nu]^3 - 184*X2*\[Nu]^3 - 
        63*\[Nu]^4 - 35*CES41*(1 - X2 - 3*\[Nu] + 2*X2*\[Nu] + \[Nu]^2) - 
        30*CES21*(-1 + X2 + 5*\[Nu] - 4*X2*\[Nu] - 6*\[Nu]^2 + 3*X2*\[Nu]^2 + 
          \[Nu]^3))*Scalar[n[i]*S1[-i]]^4)/(4*X1^4) + 
     (3*X2^4*(1 - X2 - 13*\[Nu] + 12*X2*\[Nu] + 45*\[Nu]^2 - 34*X2*\[Nu]^2 - 
        46*\[Nu]^3 + 22*X2*\[Nu]^3 + 7*\[Nu]^4 + 
        5*CES41*(1 - X2 - 3*\[Nu] + 2*X2*\[Nu] + \[Nu]^2) + 
        6*CES21*(-1 + X2 + 5*\[Nu] - 4*X2*\[Nu] - 6*\[Nu]^2 + 3*X2*\[Nu]^2 + 
          \[Nu]^3))*Scalar[n[i]*S1[-i]]^2*Scalar[S1[-i]*S1[i]])/(2*X1^4) - 
     (3*X2^4*(1 - X2 - 7*\[Nu] + 6*X2*\[Nu] + 15*\[Nu]^2 - 10*X2*\[Nu]^2 - 
        10*\[Nu]^3 + 4*X2*\[Nu]^3 + \[Nu]^4 + CES41*(1 - X2 - 3*\[Nu] + 
          2*X2*\[Nu] + \[Nu]^2) + 2*CES21*(-1 + X2 + 5*\[Nu] - 4*X2*\[Nu] - 
          6*\[Nu]^2 + 3*X2*\[Nu]^2 + \[Nu]^3))*Scalar[S1[-i]*S1[i]]^2)/
      (4*X1^4) - (X2^2*\[Nu]*(-35 + 140*\[Nu] - 12*CES21*\[Nu] - 
        168*\[Nu]^2 + 6*CES21*\[Nu]^2 + 63*\[Nu]^3 - 
        35*CBS31*(-1 + X2 + \[Nu]) + X2*(35 + 3*(-35 + 4*CES21)*\[Nu] + 
          (98 + 6*CES21)*\[Nu]^2))*Scalar[n[i]*S1[-i]]^3*Scalar[n[i]*S2[-i]])/
      X1^2 - (X2^2*\[Nu]*(30 - 107*\[Nu] + 12*CES21*\[Nu] + 109*\[Nu]^2 - 
        12*CES21*\[Nu]^2 - 52*\[Nu]^3 + 30*CBS31*(-1 + X2 + \[Nu]) + 
        X2*(-30 + 77*\[Nu] - 12*CES21*\[Nu] - 62*\[Nu]^2 + 4*\[Nu]^3))*
       Scalar[n[i]*S1[-i]]*Scalar[S1[-i]*S1[i]]*Scalar[n[i]*S2[-i]])/
      (2*X1^2) - (3*\[Nu]^2*(9*\[Nu]*(-6 + 7*\[Nu]) + 
        CES22*(-7 + 35*CES21 + 7*X2 + 11*\[Nu] - 4*X2*\[Nu]) + 
        CES21*(-7*X2 + 7*\[Nu] + 4*X2*\[Nu]))*Scalar[n[i]*S1[-i]]^2*
       Scalar[n[i]*S2[-i]]^2)/2 + (\[Nu]^2*(3 + 15*CES21*CES22 - 27*\[Nu] + 
        3*CES21*\[Nu] + 23*\[Nu]^2 + 9*CES22*(-1 + X2 + \[Nu]) - 
        X2*(-3 + 3*CES21 + 12*\[Nu] + 4*\[Nu]^2))*Scalar[S1[-i]*S1[i]]*
       Scalar[n[i]*S2[-i]]^2)/2 + 
     (X1^2*\[Nu]*(\[Nu]*(-35 + 35*CBS32 + (70 - 12*CES22)*\[Nu] - 
          63*\[Nu]^2) + X2*(35 - 35*CBS32 + 3*(-35 + 4*CES22)*\[Nu] + 
          (98 + 6*CES22)*\[Nu]^2))*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]^3)/
      X2^2 + (X1^4*(-(\[Nu]*(5 + 35*CES42*(-1 + \[Nu]) + 43*\[Nu] - 
           174*\[Nu]^2 + 63*\[Nu]^3 + 30*CES22*(1 - 3*\[Nu] + \[Nu]^2))) + 
        X2*(5 + 38*\[Nu] - 222*\[Nu]^2 + 184*\[Nu]^3 + 
          35*CES42*(-1 + 2*\[Nu]) + 30*CES22*(1 - 4*\[Nu] + 3*\[Nu]^2)))*
       Scalar[n[i]*S2[-i]]^4)/(4*X2^4) + 
     (X2^2*\[Nu]*(-30 + 133*\[Nu] - 18*CES21*\[Nu] - 155*\[Nu]^2 + 
        6*CES21*\[Nu]^2 + 32*\[Nu]^3 - 30*CBS31*(-1 + X2 + \[Nu]) + 
        X2*(30 + (-103 + 18*CES21)*\[Nu] + 2*(41 + 6*CES21)*\[Nu]^2 + 
          4*\[Nu]^3))*Scalar[n[i]*S1[-i]]^2*Scalar[S1[i]*S2[-i]])/(2*X1^2) - 
     (3*X2^2*\[Nu]*(-(CBS31*(-1 + X2 + \[Nu])) + (-1 + \[Nu])*
         (1 + (-3 + CES21)*\[Nu] + \[Nu]^2) + X2*(1 + (-3 + CES21)*\[Nu] + 
          2*\[Nu]^2))*Scalar[S1[-i]*S1[i]]*Scalar[S1[i]*S2[-i]])/X1^2 + 
     (3*\[Nu]^2*(-3 - 20*\[Nu] + 28*\[Nu]^2 + 4*CES21*(X2*(-1 + \[Nu]) + 
          \[Nu]) + 4*CES22*(-1 + 5*CES21 + X2 + 2*\[Nu] - X2*\[Nu]))*
       Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]*Scalar[S1[i]*S2[-i]])/2 - 
     (X1^2*\[Nu]*(\[Nu]*(-30 + 30*CBS32 + (73 - 18*CES22)*\[Nu] - 
          36*\[Nu]^2) + X2*(30 - 30*CBS32 + (-103 + 18*CES22)*\[Nu] + 
          2*(41 + 6*CES22)*\[Nu]^2 + 4*\[Nu]^3))*Scalar[n[i]*S2[-i]]^2*
       Scalar[S1[i]*S2[-i]])/(2*X2^2) - 
     (3*\[Nu]^2*(-1 + 2*CES21*CES22 + 2*\[Nu]^2)*Scalar[S1[i]*S2[-i]]^2)/2 + 
     (\[Nu]^2*(6 - 39*\[Nu] + 9*CES21*\[Nu] + 19*\[Nu]^2 + 
        3*CES22*(-1 + 5*CES21 + X2 + \[Nu]) + X2*(-3 - 9*CES21 + 12*\[Nu] + 
          4*\[Nu]^2))*Scalar[n[i]*S1[-i]]^2*Scalar[S2[-i]*S2[i]])/2 - 
     (3*\[Nu]^2*(1 - 4*\[Nu] + \[Nu]^2 + CES21*(-X2 + \[Nu]) + 
        CES22*(-1 + CES21 + X2 + \[Nu]))*Scalar[S1[-i]*S1[i]]*
       Scalar[S2[-i]*S2[i]])/2 + 
     (X1^2*\[Nu]*(\[Nu]*(30 - 30*CBS32 - 47*\[Nu] + 12*CES22*\[Nu] + 
          48*\[Nu]^2) + X2*(-30 + 30*CBS32 + 77*\[Nu] - 12*CES22*\[Nu] - 
          62*\[Nu]^2 + 4*\[Nu]^3))*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]*
       Scalar[S2[-i]*S2[i]])/(2*X2^2) + 
     (3*X1^4*(\[Nu]*(-1 + 5*CES42*(-1 + \[Nu]) + 11*\[Nu] - 24*\[Nu]^2 + 
          7*\[Nu]^3 + 6*CES22*(1 - 3*\[Nu] + \[Nu]^2)) + 
        X2*(1 + CES42*(5 - 10*\[Nu]) - 12*\[Nu] + 34*\[Nu]^2 - 22*\[Nu]^3 - 
          6*CES22*(1 - 4*\[Nu] + 3*\[Nu]^2)))*Scalar[n[i]*S2[-i]]^2*
       Scalar[S2[-i]*S2[i]])/(2*X2^4) - 
     (3*X1^2*\[Nu]*(X2*(-1 + CBS32 - (-3 + CES22)*\[Nu] - 2*\[Nu]^2) + 
        \[Nu]*(1 - CBS32 + (-2 + CES22)*\[Nu] + \[Nu]^2))*
       Scalar[S1[i]*S2[-i]]*Scalar[S2[-i]*S2[i]])/X2^2 + 
     (3*X1^4*(-(\[Nu]*(-1 + CES42*(-1 + \[Nu]) + 5*\[Nu] - 6*\[Nu]^2 + 
           \[Nu]^3 + 2*CES22*(1 - 3*\[Nu] + \[Nu]^2))) + 
        X2*((-1 + 2*\[Nu])*(1 + CES42 - 4*\[Nu] + 2*\[Nu]^2) + 
          CES22*(2 - 8*\[Nu] + 6*\[Nu]^2)))*Scalar[S2[-i]*S2[i]]^2)/
      (4*X2^4)))/r[]^5, 
 QS4 -> (\[Epsilon]^6*pr[]*Scalar[p[i]*S2[-i]]*
     ((4*X2^2*\[Nu]^2*(-1 + X2 + 5*\[Nu] - 4*X2*\[Nu] - 5*\[Nu]^2 + 
         2*X2*\[Nu]^2)*Scalar[n[i]*S1[-i]]^3)/X1^2 - 
      (4*X2^2*\[Nu]^2*(-1 + X2 + 5*\[Nu] - 4*X2*\[Nu] - 5*\[Nu]^2 + 
         2*X2*\[Nu]^2)*Scalar[n[i]*S1[-i]]*Scalar[S1[-i]*S1[i]])/X1^2 + 
      8*(-1 + 2*X2)*\[Nu]^4*Scalar[n[i]*S1[-i]]^2*Scalar[n[i]*S2[-i]] + 
      4*(1 - 2*X2)*\[Nu]^4*Scalar[S1[-i]*S1[i]]*Scalar[n[i]*S2[-i]] + 
      (4*X1^2*\[Nu]^2*(\[Nu]*(-1 + 3*\[Nu]) + X2*(1 - 4*\[Nu] + 2*\[Nu]^2))*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]^2)/X2^2 - 
      (4*X1^2*\[Nu]^2*(\[Nu]*(-1 + 3*\[Nu]) + X2*(1 - 4*\[Nu] + 2*\[Nu]^2))*
        Scalar[n[i]*S2[-i]]*Scalar[S1[i]*S2[-i]])/X2^2))/r[]^4 + 
   (\[Epsilon]^6*pr[]*Scalar[p[i]*S1[-i]]*
     ((-4*X2^2*\[Nu]^2*(-1 + X2 + 5*\[Nu] - 4*X2*\[Nu] - 5*\[Nu]^2 + 
         2*X2*\[Nu]^2)*Scalar[n[i]*S1[-i]]^2*Scalar[n[i]*S2[-i]])/X1^2 + 
      8*(1 - 2*X2)*\[Nu]^4*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]^2 - 
      (4*X1^2*\[Nu]^2*(\[Nu]*(-1 + 3*\[Nu]) + X2*(1 - 4*\[Nu] + 2*\[Nu]^2))*
        Scalar[n[i]*S2[-i]]^3)/X2^2 + 
      (4*X2^2*\[Nu]^2*(-1 + X2 + 5*\[Nu] - 4*X2*\[Nu] - 5*\[Nu]^2 + 
         2*X2*\[Nu]^2)*Scalar[n[i]*S1[-i]]*Scalar[S1[i]*S2[-i]])/X1^2 + 
      4*(-1 + 2*X2)*\[Nu]^4*Scalar[n[i]*S1[-i]]*Scalar[S2[-i]*S2[i]] + 
      (4*X1^2*\[Nu]^2*(\[Nu]*(-1 + 3*\[Nu]) + X2*(1 - 4*\[Nu] + 2*\[Nu]^2))*
        Scalar[n[i]*S2[-i]]*Scalar[S2[-i]*S2[i]])/X2^2))/r[]^4 + 
   (\[Epsilon]^6*pr[]^2*((3*X2^2*\[Nu]^2*(-1 + X2 + 5*\[Nu] - 4*X2*\[Nu] - 
         5*\[Nu]^2 + 2*X2*\[Nu]^2)*Scalar[n[i]*S1[-i]]*Scalar[S1[-i]*S1[i]]*
        Scalar[n[i]*S2[-i]])/X1^2 + 3*(-1 + 2*X2)*\[Nu]^4*
       Scalar[S1[-i]*S1[i]]*Scalar[n[i]*S2[-i]]^2 - 
      (3*X2^2*\[Nu]^2*(-1 + X2 + 5*\[Nu] - 4*X2*\[Nu] - 5*\[Nu]^2 + 
         2*X2*\[Nu]^2)*Scalar[n[i]*S1[-i]]^2*Scalar[S1[i]*S2[-i]])/X1^2 + 
      (3*X1^2*\[Nu]^2*(\[Nu]*(-1 + 3*\[Nu]) + X2*(1 - 4*\[Nu] + 2*\[Nu]^2))*
        Scalar[n[i]*S2[-i]]^2*Scalar[S1[i]*S2[-i]])/X2^2 + 
      3*(1 - 2*X2)*\[Nu]^4*Scalar[n[i]*S1[-i]]^2*Scalar[S2[-i]*S2[i]] - 
      (3*X1^2*\[Nu]^2*(\[Nu]*(-1 + 3*\[Nu]) + X2*(1 - 4*\[Nu] + 2*\[Nu]^2))*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]*Scalar[S2[-i]*S2[i]])/X2^2))/
    r[]^4, GS3 -> \[Epsilon]^6*pr[]^2*
    ((-5*X2^3*\[Nu]*(-1 + X2 + 5*\[Nu] - 4*X2*\[Nu] - 6*\[Nu]^2 + 
        3*X2*\[Nu]^2 + \[Nu]^3)*Scalar[n[i]*S1[-i]]^2)/(2*X1^3) - 
     (5*X2*\[Nu]^3*(-1 + X2 + \[Nu])*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/
      X1 + (5*X1*(X2 - \[Nu])*\[Nu]^3*Scalar[n[i]*S2[-i]]^2)/(2*X2)) + 
   (\[Epsilon]^6*L[]^2*((X2^3*\[Nu]*(-1 + X2 + 5*\[Nu] - 4*X2*\[Nu] - 
         6*\[Nu]^2 + 3*X2*\[Nu]^2 + \[Nu]^3)*Scalar[n[i]*S1[-i]]^2)/
       (2*X1^3) + (X2*\[Nu]^3*(-1 + X2 + \[Nu])*Scalar[n[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]])/X1 + (X1*\[Nu]^3*(-X2 + \[Nu])*
        Scalar[n[i]*S2[-i]]^2)/(2*X2)))/r[]^2 + 
   (\[Epsilon]^6*((X2^3*(20 - 20*CBS31*(1 + X2*(-1 + \[Nu]) - 2*\[Nu]) - 
         54*\[Nu] + 9*CES21*\[Nu] - 26*\[Nu]^2 + 3*CES21*\[Nu]^2 + 
         46*\[Nu]^3 - 6*CES21*\[Nu]^3 - 4*\[Nu]^4 - 
         X2*(20 + (-34 + 9*CES21)*\[Nu] + 4*(-10 + 3*CES21)*\[Nu]^2 + 
           12*\[Nu]^3))*Scalar[n[i]*S1[-i]]^2)/(4*X1^3) + 
      (X2^3*(-4 + 4*CBS31*(1 + X2*(-1 + \[Nu]) - 2*\[Nu]) + 11*\[Nu] - 
         3*CES21*\[Nu] + 3*\[Nu]^2 + 3*CES21*\[Nu]^2 - 5*\[Nu]^3 + 
         X2*(4 - 7*\[Nu] + 3*CES21*\[Nu] - 6*\[Nu]^2))*Scalar[S1[-i]*S1[i]])/
       (4*X1^3) - (X2*\[Nu]*(-45 + 37*\[Nu] - 60*\[Nu]^2 + 12*\[Nu]^3 + 
         X2*(45 - 22*\[Nu] + 2*\[Nu]^2) + CES21*(45 - 45*X2 + 15*\[Nu] + 
           21*\[Nu]^2))*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/(6*X1) + 
      (X1*\[Nu]*(X2*(45 - 45*CES22 - 100*\[Nu] + 32*\[Nu]^2) + 
         \[Nu]*(-15 + 154*\[Nu] - 12*\[Nu]^2 + 3*CES22*(-5 + 8*\[Nu])))*
        Scalar[n[i]*S2[-i]]^2)/(12*X2) + 
      (X2*\[Nu]*(-18 - 8*\[Nu] + 15*\[Nu]^2 + 6*CES21*(3 - 3*X2 + \[Nu] + 
           2*\[Nu]^2) - 2*X2*(-9 - 7*\[Nu] + 5*\[Nu]^2))*
        Scalar[S1[i]*S2[-i]])/(12*X1) + 
      (X1*\[Nu]*((3 + CES22*(3 - 12*\[Nu]) - 50*\[Nu])*\[Nu] + 
         X2*(-9 + 9*CES22 + 32*\[Nu] - 10*\[Nu]^2))*Scalar[S2[-i]*S2[i]])/
       (12*X2)))/r[], GS3tild -> 
  \[Epsilon]^6*pr[]^2*((-5*X2*\[Nu]^3*(-1 + X2 + \[Nu])*
       Scalar[n[i]*S1[-i]]^2)/(2*X1) + (5*X1*(X2 - \[Nu])*\[Nu]^3*
       Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/X2 - 
     (5*X1^3*\[Nu]*(X2*(-1 + 4*\[Nu] - 3*\[Nu]^2) + 
        \[Nu]*(1 - 3*\[Nu] + \[Nu]^2))*Scalar[n[i]*S2[-i]]^2)/(2*X2^3)) + 
   (\[Epsilon]^6*L[]^2*((X2*\[Nu]^3*(-1 + X2 + \[Nu])*Scalar[n[i]*S1[-i]]^2)/
       (2*X1) + (X1*\[Nu]^3*(-X2 + \[Nu])*Scalar[n[i]*S1[-i]]*
        Scalar[n[i]*S2[-i]])/X2 + 
      (X1^3*\[Nu]*(X2*(-1 + 4*\[Nu] - 3*\[Nu]^2) + 
         \[Nu]*(1 - 3*\[Nu] + \[Nu]^2))*Scalar[n[i]*S2[-i]]^2)/(2*X2^3)))/
    r[]^2 + (\[Epsilon]^6*((X2*\[Nu]*(45 - 115*\[Nu] + 186*\[Nu]^2 - 
         12*\[Nu]^3 + X2*(-45 + 100*\[Nu] - 32*\[Nu]^2) + 
         3*CES21*(-15 + 15*X2 - 5*\[Nu] + 8*\[Nu]^2))*Scalar[n[i]*S1[-i]]^2)/
       (12*X1) + (X2*\[Nu]*(-9 + 35*\[Nu] - 60*\[Nu]^2 + 
         3*CES21*(3 - 3*X2 + \[Nu] - 4*\[Nu]^2) + 
         X2*(9 - 32*\[Nu] + 10*\[Nu]^2))*Scalar[S1[-i]*S1[i]])/(12*X1) - 
      (X1*\[Nu]*(X2*(-45 + 45*CES22 + 22*\[Nu] - 2*\[Nu]^2) + 
         \[Nu]*(15 - 58*\[Nu] + 12*\[Nu]^2 + 3*CES22*(5 + 7*\[Nu])))*
        Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/(6*X2) + 
      (X1^3*(\[Nu]*(-20 + 20*CBS32 + (14 - 9*CES22)*\[Nu] + 
           (34 - 6*CES22)*\[Nu]^2 - 4*\[Nu]^3) + 
         X2*(20 + 20*CBS32*(-1 + \[Nu]) + (-34 + 9*CES22)*\[Nu] + 
           4*(-10 + 3*CES22)*\[Nu]^2 + 12*\[Nu]^3))*Scalar[n[i]*S2[-i]]^2)/
       (4*X2^3) + (X1*\[Nu]*(2*X2*(-9 + 9*CES22 - 7*\[Nu] + 5*\[Nu]^2) + 
         \[Nu]*(6 + 5*\[Nu] + 6*CES22*(1 + 2*\[Nu])))*Scalar[S1[i]*S2[-i]])/
       (12*X2) + (X1^3*(\[Nu]*(4 - 4*CBS32 + 3*(-1 + CES22)*\[Nu] - 
           5*\[Nu]^2) + X2*(-4 - 4*CBS32*(-1 + \[Nu]) + (7 - 3*CES22)*\[Nu] + 
           6*\[Nu]^2))*Scalar[S2[-i]*S2[i]])/(4*X2^3)))/r[], 
 Scalar[a[i_]*(X__)] :> \[Nu]*(1*Scalar[X*S1[i]] + 1*Scalar[X*S2[i]]), 
 Scalar[(X__)*\[Sigma][i_]] :> (1*X2*\[Nu]*Scalar[X*S1[i]])/X1 + 
   (1*X1*\[Nu]*Scalar[X*S2[i]])/X2 + \[Nu]*((\[Epsilon]^2*\[Nu])/(3*r[]) - 
     (3*\[Nu]*((L[]^2*Scalar[a[i]*l[-i]]^2*(r[]^2/\[Epsilon]^4 + 
           (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2))/(\[Epsilon]^2*
          Scalar[a[-i]*a[i]]*(1 - Scalar[a[i]*n[-i]]^2/Scalar[a[-i]*a[i]])*
          ((r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)^2 - 
           (1^2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
             (1 - (2*\[Epsilon]^2)/r[] + (1^2*\[Epsilon]^2*Scalar[
                 a[-i]*a[i]])/r[]^2)*(1 - Scalar[a[i]*n[-i]]^2/Scalar[
                a[-i]*a[i]]))/\[Epsilon]^6)) + 
        ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
              r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
             (2*\[Epsilon]^6)/r[]^3))*
          (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
              \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
                (6496*Log[2])/15 + (2916*Log[3])/5) + (592*\[Nu]*
                (2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
           (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
           (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
           (1^2*\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/
         (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[i]*n[-i]]^2)/
            \[Epsilon]^2)) + (-((L[]^2*Scalar[a[i]*l[-i]]^2)/
            (Scalar[a[-i]*a[i]]*(1 - Scalar[a[i]*n[-i]]^2/Scalar[
                a[-i]*a[i]]))) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
            Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
           (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2))))/4)*
    (1*Scalar[X*S1[i]] + 1*Scalar[X*S2[i]]) + 
   \[Nu]*((\[Epsilon]^4*(-35*\[Nu] - (3*(7 - 8*\[Nu])*\[Nu])/4 + 
        (3*\[Nu]^2)/2))/(9*r[]^2) + 
     ((56*\[Nu] - 8*(7 - 8*\[Nu])*\[Nu] - 64*\[Nu]^2)*
       (1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
             (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
             (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/
           r[]^3))*(1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
           \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
             (6496*Log[2])/15 + (2916*Log[3])/5) + 
           (592*\[Nu]*(2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
        (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/
         r[]^2)*r[]*(1 - (2*\[Epsilon]^2)/r[] + 
        (1^2*\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/
      (24*(r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2)) + 
     (\[Epsilon]^2*(-88*\[Nu] + 3*(7 - 8*\[Nu])*\[Nu] - 60*\[Nu]^2)*
       ((L[]^2*Scalar[a[i]*l[-i]]^2*(r[]^2/\[Epsilon]^4 + 
           (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2))/(\[Epsilon]^2*
          Scalar[a[-i]*a[i]]*(1 - Scalar[a[i]*n[-i]]^2/Scalar[a[-i]*a[i]])*
          ((r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)^2 - 
           (1^2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
             (1 - (2*\[Epsilon]^2)/r[] + (1^2*\[Epsilon]^2*Scalar[
                 a[-i]*a[i]])/r[]^2)*(1 - Scalar[a[i]*n[-i]]^2/Scalar[
                a[-i]*a[i]]))/\[Epsilon]^6)) + 
        ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
              r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
             (2*\[Epsilon]^6)/r[]^3))*
          (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
              \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
                (6496*Log[2])/15 + (2916*Log[3])/5) + (592*\[Nu]*
                (2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
           (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
           (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
           (1^2*\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/
         (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[i]*n[-i]]^2)/
            \[Epsilon]^2)) + (-((L[]^2*Scalar[a[i]*l[-i]]^2)/
            (Scalar[a[-i]*a[i]]*(1 - Scalar[a[i]*n[-i]]^2/Scalar[
                a[-i]*a[i]]))) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
            Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
           (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2))))/(36*r[]) + 
     ((-33*\[Nu] + 84*\[Nu]^2)*
       ((L[]^2*Scalar[a[i]*l[-i]]^2*(r[]^2/\[Epsilon]^4 + 
            (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2))/(\[Epsilon]^2*
           Scalar[a[-i]*a[i]]*(1 - Scalar[a[i]*n[-i]]^2/Scalar[a[-i]*a[i]])*
           ((r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)^2 - 
            (1^2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                    (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                    (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                  r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                 (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
              (1 - (2*\[Epsilon]^2)/r[] + (1^2*\[Epsilon]^2*Scalar[
                  a[-i]*a[i]])/r[]^2)*(1 - Scalar[a[i]*n[-i]]^2/
                Scalar[a[-i]*a[i]]))/\[Epsilon]^6)) + 
         ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                 (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                 (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^
                5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
              (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
              ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                 (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - (6496*Log[2])/
                  15 + (2916*Log[3])/5) + (592*\[Nu]*(2*Log[\[Epsilon]] - 
                  Log[r[]]))/15))/r[]^4 + (\[Epsilon]^6*(52*\[Nu] - 6*
                \[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*
           (1 - (2*\[Epsilon]^2)/r[] + (1^2*\[Epsilon]^2*Scalar[a[-i]*a[i]])/
             r[]^2)*Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
            (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2)) + 
         (-((L[]^2*Scalar[a[i]*l[-i]]^2)/(Scalar[a[-i]*a[i]]*
              (1 - Scalar[a[i]*n[-i]]^2/Scalar[a[-i]*a[i]]))) + 
           r[]^2*(-Scalar[n[i]*p[-i]]^2 + Scalar[p[-i]*p[i]]))/
          (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[i]*n[-i]]^2)/
             \[Epsilon]^2)))^2)/144)*(1*Scalar[X*S1[i]] + 
     1*Scalar[X*S2[i]]) + ((2*\[Epsilon]^2*\[Nu])/r[] - 
     (\[Nu]*((L[]^2*Scalar[a[i]*l[-i]]^2*(r[]^2/\[Epsilon]^4 + 
           (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2))/(\[Epsilon]^2*
          Scalar[a[-i]*a[i]]*(1 - Scalar[a[i]*n[-i]]^2/Scalar[a[-i]*a[i]])*
          ((r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)^2 - 
           (1^2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
             (1 - (2*\[Epsilon]^2)/r[] + (1^2*\[Epsilon]^2*Scalar[
                 a[-i]*a[i]])/r[]^2)*(1 - Scalar[a[i]*n[-i]]^2/Scalar[
                a[-i]*a[i]]))/\[Epsilon]^6)) + 
        ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
              r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
             (2*\[Epsilon]^6)/r[]^3))*
          (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
              \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
                (6496*Log[2])/15 + (2916*Log[3])/5) + (592*\[Nu]*
                (2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
           (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
           (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
           (1^2*\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/
         (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[i]*n[-i]]^2)/
            \[Epsilon]^2)) + (-((L[]^2*Scalar[a[i]*l[-i]]^2)/
            (Scalar[a[-i]*a[i]]*(1 - Scalar[a[i]*n[-i]]^2/Scalar[
                a[-i]*a[i]]))) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
            Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
           (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2))))/2)*
    ((1*X2*\[Nu]*Scalar[X*S1[i]])/X1 + (1*X1*\[Nu]*Scalar[X*S2[i]])/X2) + 
   ((\[Epsilon]^4*(423*\[Nu] - 3*(17 - 5*\[Nu])*\[Nu] + 48*\[Nu]^2))/
      (36*r[]^2) + ((77*\[Nu] - 4*(17 - 5*\[Nu])*\[Nu] - 15*\[Nu]^2 - 
        \[Nu]*(9 + 5*\[Nu]))*
       (1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
             (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
             (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/
           r[]^3))*(1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
           \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
             (6496*Log[2])/15 + (2916*Log[3])/5) + 
           (592*\[Nu]*(2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
        (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/
         r[]^2)*r[]*(1 - (2*\[Epsilon]^2)/r[] + 
        (1^2*\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/
      (12*(r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2)) + 
     (\[Epsilon]^2*((-171*\[Nu])/2 + 3*(17 - 5*\[Nu])*\[Nu] - 
        (45*\[Nu]^2)/2 - (3*\[Nu]*(9 + 5*\[Nu]))/2)*
       ((L[]^2*Scalar[a[i]*l[-i]]^2*(r[]^2/\[Epsilon]^4 + 
           (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2))/(\[Epsilon]^2*
          Scalar[a[-i]*a[i]]*(1 - Scalar[a[i]*n[-i]]^2/Scalar[a[-i]*a[i]])*
          ((r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)^2 - 
           (1^2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
             (1 - (2*\[Epsilon]^2)/r[] + (1^2*\[Epsilon]^2*Scalar[
                 a[-i]*a[i]])/r[]^2)*(1 - Scalar[a[i]*n[-i]]^2/Scalar[
                a[-i]*a[i]]))/\[Epsilon]^6)) + 
        ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
              r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
             (2*\[Epsilon]^6)/r[]^3))*
          (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
              \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
                (6496*Log[2])/15 + (2916*Log[3])/5) + (592*\[Nu]*
                (2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
           (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
           (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
           (1^2*\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/
         (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[i]*n[-i]]^2)/
            \[Epsilon]^2)) + (-((L[]^2*Scalar[a[i]*l[-i]]^2)/
            (Scalar[a[-i]*a[i]]*(1 - Scalar[a[i]*n[-i]]^2/Scalar[
                a[-i]*a[i]]))) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
            Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
           (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2))))/(36*r[]) + 
     (((27*\[Nu])/2 + (15*\[Nu]^2)/2 - (3*\[Nu]*(9 + 5*\[Nu]))/2)*
       (1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
             (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
             (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^5 + 
          ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + (2*\[Epsilon]^6)/
           r[]^3))*(1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
           \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
             (6496*Log[2])/15 + (2916*Log[3])/5) + 
           (592*\[Nu]*(2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
        (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/
         r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
        (1^2*\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2*
       ((L[]^2*Scalar[a[i]*l[-i]]^2*(r[]^2/\[Epsilon]^4 + 
           (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2))/(\[Epsilon]^2*
          Scalar[a[-i]*a[i]]*(1 - Scalar[a[i]*n[-i]]^2/Scalar[a[-i]*a[i]])*
          ((r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)^2 - 
           (1^2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                   (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                   (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                 r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
             (1 - (2*\[Epsilon]^2)/r[] + (1^2*\[Epsilon]^2*Scalar[
                 a[-i]*a[i]])/r[]^2)*(1 - Scalar[a[i]*n[-i]]^2/Scalar[
                a[-i]*a[i]]))/\[Epsilon]^6)) + 
        ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
              r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
             (2*\[Epsilon]^6)/r[]^3))*
          (1 + (\[Epsilon]^8*((-260 + (123*Pi^2)/16)*\[Nu]^2 + 
              \[Nu]*(-533/45 + (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - 
                (6496*Log[2])/15 + (2916*Log[3])/5) + (592*\[Nu]*
                (2*Log[\[Epsilon]] - Log[r[]]))/15))/r[]^4 + 
           (\[Epsilon]^6*(52*\[Nu] - 6*\[Nu]^2))/r[]^3 + 
           (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*(1 - (2*\[Epsilon]^2)/r[] + 
           (1^2*\[Epsilon]^2*Scalar[a[-i]*a[i]])/r[]^2)*Scalar[n[i]*p[-i]]^2)/
         (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[i]*n[-i]]^2)/
            \[Epsilon]^2)) + (-((L[]^2*Scalar[a[i]*l[-i]]^2)/
            (Scalar[a[-i]*a[i]]*(1 - Scalar[a[i]*n[-i]]^2/Scalar[
                a[-i]*a[i]]))) + r[]^2*(-Scalar[n[i]*p[-i]]^2 + 
            Scalar[p[-i]*p[i]]))/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
           (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2))))/
      (12*\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[i]*n[-i]]^2)/
         \[Epsilon]^2)) + ((-18*\[Nu] + 12*\[Nu]^2 + 3*\[Nu]*(9 + 5*\[Nu]))*
       ((L[]^2*Scalar[a[i]*l[-i]]^2*(r[]^2/\[Epsilon]^4 + 
            (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2))/(\[Epsilon]^2*
           Scalar[a[-i]*a[i]]*(1 - Scalar[a[i]*n[-i]]^2/Scalar[a[-i]*a[i]])*
           ((r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[-i]*a[i]])/\[Epsilon]^2)^2 - 
            (1^2*(1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                    (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                    (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/
                  r[]^5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
                 (2*\[Epsilon]^6)/r[]^3))*r[]^2*Scalar[a[-i]*a[i]]*
              (1 - (2*\[Epsilon]^2)/r[] + (1^2*\[Epsilon]^2*Scalar[
                  a[-i]*a[i]])/r[]^2)*(1 - Scalar[a[i]*n[-i]]^2/
                Scalar[a[-i]*a[i]]))/\[Epsilon]^6)) + 
         ((1 + \[Nu]*((\[Epsilon]^10*(1/20 + (128*EulerGamma)/5 + 
                 (963*Pi^2)/512 - (221*\[Nu])/6 + (41*Pi^2*\[Nu])/32 + 
                 (256*Log[2])/5 + (64*(2*Log[\[Epsilon]] - Log[r[]]))/5))/r[]^
                5 + ((106/3 - (41*Pi^2)/32)*\[Epsilon]^8)/r[]^4 + 
              (2*\[Epsilon]^6)/r[]^3))*(1 + (\[Epsilon]^8*
              ((-260 + (123*Pi^2)/16)*\[Nu]^2 + \[Nu]*(-533/45 + 
                 (1184*EulerGamma)/15 - (23761*Pi^2)/1536 - (6496*Log[2])/
                  15 + (2916*Log[3])/5) + (592*\[Nu]*(2*Log[\[Epsilon]] - 
                  Log[r[]]))/15))/r[]^4 + (\[Epsilon]^6*(52*\[Nu] - 6*
                \[Nu]^2))/r[]^3 + (6*\[Epsilon]^4*\[Nu])/r[]^2)*r[]^2*
           (1 - (2*\[Epsilon]^2)/r[] + (1^2*\[Epsilon]^2*Scalar[a[-i]*a[i]])/
             r[]^2)*Scalar[n[i]*p[-i]]^2)/(\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + 
            (1^2*Scalar[a[i]*n[-i]]^2)/\[Epsilon]^2)) + 
         (-((L[]^2*Scalar[a[i]*l[-i]]^2)/(Scalar[a[-i]*a[i]]*
              (1 - Scalar[a[i]*n[-i]]^2/Scalar[a[-i]*a[i]]))) + 
           r[]^2*(-Scalar[n[i]*p[-i]]^2 + Scalar[p[-i]*p[i]]))/
          (\[Epsilon]^2*(r[]^2/\[Epsilon]^4 + (1^2*Scalar[a[i]*n[-i]]^2)/
             \[Epsilon]^2)))^2)/72)*((1*X2*\[Nu]*Scalar[X*S1[i]])/X1 + 
     (1*X1*\[Nu]*Scalar[X*S2[i]])/X2), 
 genfun -> 
  \[Epsilon]^6*
    ((L[]*pr[]^3*(((-10*X2*\[Nu] + 6*\[Nu]^2 - 11*X2*\[Nu]^2 - 7*\[Nu]^3)*
           Scalar[l[i]*S1[-i]])/16 + ((-10*\[Nu] + 10*X2*\[Nu] - 5*\[Nu]^2 + 
            11*X2*\[Nu]^2 - 7*\[Nu]^3)*Scalar[l[i]*S2[-i]])/16) + 
       pr[]^2*(((45*X2 + 54*CES21*X2 - 45*\[Nu] - 54*CES21*\[Nu] - 
            69*X2*\[Nu] + 228*CES21*X2*\[Nu] + 24*\[Nu]^2 - 
            282*CES21*\[Nu]^2 + 108*X2*\[Nu]^2 - 30*CES21*X2*\[Nu]^2 - 
            389*\[Nu]^3 + 138*CES21*\[Nu]^3 + 266*X2*\[Nu]^3 + 81*\[Nu]^4)*
           Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]])/144 + 
         ((72*\[Nu] - 72*X2*\[Nu] - 921*\[Nu]^2 + 1068*X2*\[Nu]^2 - 
            92*\[Nu]^3 + 144*X2*\[Nu]^3 + 162*\[Nu]^4)*Scalar[p[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]])/288 + ((72*X2*\[Nu] + 147*\[Nu]^2 - 
            1068*X2*\[Nu]^2 + 52*\[Nu]^3 - 144*X2*\[Nu]^3 + 162*\[Nu]^4)*
           Scalar[n[i]*S1[-i]]*Scalar[p[i]*S2[-i]])/288 + 
         ((45 + 54*CES22 - 45*X2 - 54*CES22*X2 - 114*\[Nu] + 
            174*CES22*\[Nu] + 69*X2*\[Nu] - 228*CES22*X2*\[Nu] + 
            132*\[Nu]^2 - 312*CES22*\[Nu]^2 - 108*X2*\[Nu]^2 + 
            30*CES22*X2*\[Nu]^2 - 123*\[Nu]^3 + 138*CES22*\[Nu]^3 - 
            266*X2*\[Nu]^3 + 81*\[Nu]^4)*Scalar[n[i]*S2[-i]]*
           Scalar[p[i]*S2[-i]])/144) + 
       pr[]^3*(((-36*X2 + 18*CES21*X2 + 36*\[Nu] - 18*CES21*\[Nu] + 
            1077*X2*\[Nu] - 1002*CES21*X2*\[Nu] - 1041*\[Nu]^2 + 
            984*CES21*\[Nu]^2 - 765*X2*\[Nu]^2 + 390*CES21*X2*\[Nu]^2 + 
            758*\[Nu]^3 - 354*CES21*\[Nu]^3 - 554*X2*\[Nu]^3 - 108*\[Nu]^4)*
           Scalar[n[i]*S1[-i]]^2)/144 + ((-6*X2 - 24*CES21*X2 + 6*\[Nu] + 
            24*CES21*\[Nu] - 102*X2*\[Nu] + 126*CES21*X2*\[Nu] + 
            108*\[Nu]^2 - 102*CES21*\[Nu]^2 + 50*X2*\[Nu]^2 - 
            72*CES21*X2*\[Nu]^2 - 42*\[Nu]^3 + 24*CES21*\[Nu]^3 + 
            32*X2*\[Nu]^3 + 3*\[Nu]^4)*Scalar[S1[-i]*S1[i]])/48 + 
         ((-243*\[Nu]^2 - 826*\[Nu]^3 - 216*\[Nu]^4)*Scalar[n[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]])/144 + ((-36 + 18*CES22 + 36*X2 - 
            18*CES22*X2 + 1113*\[Nu] - 1020*CES22*\[Nu] - 1077*X2*\[Nu] + 
            1002*CES22*X2*\[Nu] - 1806*\[Nu]^2 + 1374*CES22*\[Nu]^2 + 
            765*X2*\[Nu]^2 - 390*CES22*X2*\[Nu]^2 + 204*\[Nu]^3 - 
            354*CES22*\[Nu]^3 + 554*X2*\[Nu]^3 - 108*\[Nu]^4)*
           Scalar[n[i]*S2[-i]]^2)/144 + ((-12*\[Nu] + 203*\[Nu]^2 + 
            92*\[Nu]^3 + 6*\[Nu]^4)*Scalar[S1[i]*S2[-i]])/48 + 
         ((-6 - 24*CES22 + 6*X2 + 24*CES22*X2 - 96*\[Nu] + 150*CES22*\[Nu] + 
            102*X2*\[Nu] - 126*CES22*X2*\[Nu] + 158*\[Nu]^2 - 
            174*CES22*\[Nu]^2 - 50*X2*\[Nu]^2 + 72*CES22*X2*\[Nu]^2 - 
            10*\[Nu]^3 + 24*CES22*\[Nu]^3 - 32*X2*\[Nu]^3 + 3*\[Nu]^4)*
           Scalar[S2[-i]*S2[i]])/48))/r[]^2 + 
     (((-108*X2 + 594*CES21*X2 + 108*\[Nu] - 594*CES21*\[Nu] - 168*X2*\[Nu] - 
          2094*CES21*X2*\[Nu] - 156*\[Nu]^2 + 1572*CES21*\[Nu]^2 - 
          225*X2*\[Nu]^2 - 156*CES21*X2*\[Nu]^2 + 535*\[Nu]^3 + 
          48*CES21*\[Nu]^3 - 46*X2*\[Nu]^3 - 36*\[Nu]^4)*Scalar[n[i]*S1[-i]]*
         Scalar[p[i]*S1[-i]])/144 + L[]*pr[]*
        (((-6*X2 + 6*\[Nu] - 22*X2*\[Nu] - 15*\[Nu]^2 + 4*X2*\[Nu]^2 + 
            4*\[Nu]^3)*Scalar[l[i]*S1[-i]])/8 + 
         ((-6 + 6*X2 - 16*\[Nu] + 22*X2*\[Nu] - 11*\[Nu]^2 - 4*X2*\[Nu]^2 + 
            4*\[Nu]^3)*Scalar[l[i]*S2[-i]])/8) + 
       ((1152*\[Nu] - 1152*X2*\[Nu] + 2463*\[Nu]^2 - 1902*X2*\[Nu]^2 + 
          2122*\[Nu]^3 + 396*X2*\[Nu]^3 - 288*\[Nu]^4)*Scalar[p[i]*S1[-i]]*
         Scalar[n[i]*S2[-i]])/1152 + ((1152*X2*\[Nu] + 561*\[Nu]^2 + 
          1902*X2*\[Nu]^2 + 2518*\[Nu]^3 - 396*X2*\[Nu]^3 - 288*\[Nu]^4)*
         Scalar[n[i]*S1[-i]]*Scalar[p[i]*S2[-i]])/1152 + 
       ((-108 + 594*CES22 + 108*X2 - 594*CES22*X2 - 60*\[Nu] - 
          2688*CES22*\[Nu] + 168*X2*\[Nu] + 2094*CES22*X2*\[Nu] - 
          381*\[Nu]^2 + 1416*CES22*\[Nu]^2 + 225*X2*\[Nu]^2 + 
          156*CES22*X2*\[Nu]^2 + 489*\[Nu]^3 + 48*CES22*\[Nu]^3 + 
          46*X2*\[Nu]^3 - 36*\[Nu]^4)*Scalar[n[i]*S2[-i]]*
         Scalar[p[i]*S2[-i]])/144 + 
       pr[]*(((36*X2 + 72*CES21*X2 - 36*\[Nu] - 72*CES21*\[Nu] - 
            390*X2*\[Nu] + 672*CES21*X2*\[Nu] + 570*\[Nu]^2 - 
            816*CES21*\[Nu]^2 + 45*X2*\[Nu]^2 + 228*CES21*X2*\[Nu]^2 + 
            47*\[Nu]^3 + 24*CES21*\[Nu]^3 - 14*X2*\[Nu]^3 - 18*\[Nu]^4)*
           Scalar[n[i]*S1[-i]]^2)/144 + 
         ((-594*X2 + 594*\[Nu] - 744*X2*\[Nu] + 2952*CES21*X2*\[Nu] + 
            2130*\[Nu]^2 - 3312*CES21*\[Nu]^2 + 58*X2*\[Nu]^2 + 
            468*CES21*X2*\[Nu]^2 - 216*\[Nu]^3 - 36*CES21*\[Nu]^3 - 
            120*X2*\[Nu]^3 + 129*\[Nu]^4)*Scalar[S1[-i]*S1[i]])/288 + 
         ((-288*\[Nu] - 2187*\[Nu]^2 - 716*\[Nu]^3 - 72*\[Nu]^4)*
           Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/288 + 
         ((36 + 72*CES22 - 36*X2 - 72*CES22*X2 - 426*\[Nu] + 
            600*CES22*\[Nu] + 390*X2*\[Nu] - 672*CES22*X2*\[Nu] + 
            615*\[Nu]^2 - 588*CES22*\[Nu]^2 - 45*X2*\[Nu]^2 - 
            228*CES22*X2*\[Nu]^2 + 33*\[Nu]^3 + 24*CES22*\[Nu]^3 + 
            14*X2*\[Nu]^3 - 18*\[Nu]^4)*Scalar[n[i]*S2[-i]]^2)/144 + 
         ((-553*\[Nu]^2 - 1248*\[Nu]^3 + 129*\[Nu]^4)*Scalar[S1[i]*S2[-i]])/
          144 + ((-594 + 594*X2 - 150*\[Nu] + 2952*CES22*\[Nu] + 
            744*X2*\[Nu] - 2952*CES22*X2*\[Nu] + 2188*\[Nu]^2 - 
            2844*CES22*\[Nu]^2 - 58*X2*\[Nu]^2 - 468*CES22*X2*\[Nu]^2 - 
            336*\[Nu]^3 - 36*CES22*\[Nu]^3 + 120*X2*\[Nu]^3 + 129*\[Nu]^4)*
           Scalar[S2[-i]*S2[i]])/288))/r[]^3 + 
     (L[]^3*pr[]*(((-10*X2*\[Nu] + 3*\[Nu]^2 - 8*X2*\[Nu]^2 - 4*\[Nu]^3)*
           Scalar[l[i]*S1[-i]])/16 + ((-10*\[Nu] + 10*X2*\[Nu] - 5*\[Nu]^2 + 
            8*X2*\[Nu]^2 - 4*\[Nu]^3)*Scalar[l[i]*S2[-i]])/16) + 
       L[]^2*(((-27*X2 + 90*CES21*X2 + 27*\[Nu] - 90*CES21*\[Nu] + 
            285*X2*\[Nu] - 228*CES21*X2*\[Nu] - 258*\[Nu]^2 + 
            138*CES21*\[Nu]^2 - 135*X2*\[Nu]^2 + 120*CES21*X2*\[Nu]^2 + 
            14*\[Nu]^3 - 48*CES21*\[Nu]^3 - 8*X2*\[Nu]^3 + 9*\[Nu]^4)*
           Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]])/144 + 
         ((36*\[Nu] - 36*X2*\[Nu] - 222*\[Nu]^2 + 210*X2*\[Nu]^2 - 
            56*\[Nu]^3 + 36*X2*\[Nu]^3 + 9*\[Nu]^4)*Scalar[p[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]])/144 + ((36*X2*\[Nu] - 12*\[Nu]^2 - 
            210*X2*\[Nu]^2 - 20*\[Nu]^3 - 36*X2*\[Nu]^3 + 9*\[Nu]^4)*
           Scalar[n[i]*S1[-i]]*Scalar[p[i]*S2[-i]])/144 + 
         ((-27 + 90*CES22 + 27*X2 - 90*CES22*X2 + 312*\[Nu] - 
            318*CES22*\[Nu] - 285*X2*\[Nu] + 228*CES22*X2*\[Nu] - 
            393*\[Nu]^2 + 258*CES22*\[Nu]^2 + 135*X2*\[Nu]^2 - 
            120*CES22*X2*\[Nu]^2 + 6*\[Nu]^3 - 48*CES22*\[Nu]^3 + 
            8*X2*\[Nu]^3 + 9*\[Nu]^4)*Scalar[n[i]*S2[-i]]*
           Scalar[p[i]*S2[-i]])/144 + 
         pr[]*(((-36*X2 + 18*CES21*X2 + 36*\[Nu] - 18*CES21*\[Nu] + 
              330*X2*\[Nu] - 156*CES21*X2*\[Nu] - 294*\[Nu]^2 + 
              138*CES21*\[Nu]^2 - 135*X2*\[Nu]^2 + 84*CES21*X2*\[Nu]^2 + 
              59*\[Nu]^3 - 48*CES21*\[Nu]^3 - 44*X2*\[Nu]^3 - 9*\[Nu]^4)*
             Scalar[l[i]*S1[-i]]^2)/144 + ((-72*X2 + 36*CES21*X2 + 72*\[Nu] - 
              36*CES21*\[Nu] + 714*X2*\[Nu] - 744*CES21*X2*\[Nu] - 
              642*\[Nu]^2 + 708*CES21*\[Nu]^2 - 540*X2*\[Nu]^2 + 
              330*CES21*X2*\[Nu]^2 + 676*\[Nu]^3 - 258*CES21*\[Nu]^3 - 
              448*X2*\[Nu]^3 - 81*\[Nu]^4)*Scalar[n[i]*S1[-i]]^2)/288 + 
           ((36*X2 - 180*CES21*X2 - 36*\[Nu] + 180*CES21*\[Nu] - 
              606*X2*\[Nu] + 600*CES21*X2*\[Nu] + 570*\[Nu]^2 - 
              420*CES21*\[Nu]^2 + 258*X2*\[Nu]^2 - 294*CES21*X2*\[Nu]^2 - 
              298*\[Nu]^3 + 150*CES21*\[Nu]^3 + 184*X2*\[Nu]^3 + 27*\[Nu]^4)*
             Scalar[S1[-i]*S1[i]])/288 + ((9*\[Nu]^2 - 22*\[Nu]^3 - 
              18*\[Nu]^4)*Scalar[l[i]*S1[-i]]*Scalar[l[i]*S2[-i]])/144 + 
           ((-36 + 18*CES22 + 36*X2 - 18*CES22*X2 + 366*\[Nu] - 
              174*CES22*\[Nu] - 330*X2*\[Nu] + 156*CES22*X2*\[Nu] - 
              429*\[Nu]^2 + 222*CES22*\[Nu]^2 + 135*X2*\[Nu]^2 - 
              84*CES22*X2*\[Nu]^2 + 15*\[Nu]^3 - 48*CES22*\[Nu]^3 + 
              44*X2*\[Nu]^3 - 9*\[Nu]^4)*Scalar[l[i]*S2[-i]]^2)/144 + 
           ((-288*\[Nu]^2 - 346*\[Nu]^3 - 81*\[Nu]^4)*Scalar[n[i]*S1[-i]]*
             Scalar[n[i]*S2[-i]])/144 + ((-72 + 36*CES22 + 72*X2 - 
              36*CES22*X2 + 786*\[Nu] - 780*CES22*\[Nu] - 714*X2*\[Nu] + 
              744*CES22*X2*\[Nu] - 1182*\[Nu]^2 + 1038*CES22*\[Nu]^2 + 
              540*X2*\[Nu]^2 - 330*CES22*X2*\[Nu]^2 + 228*\[Nu]^3 - 
              258*CES22*\[Nu]^3 + 448*X2*\[Nu]^3 - 81*\[Nu]^4)*
             Scalar[n[i]*S2[-i]]^2)/288 + ((-36*\[Nu] + 174*\[Nu]^2 + 
              124*\[Nu]^3 + 27*\[Nu]^4)*Scalar[S1[i]*S2[-i]])/144 + 
           ((36 - 180*CES22 - 36*X2 + 180*CES22*X2 - 642*\[Nu] + 
              780*CES22*\[Nu] + 606*X2*\[Nu] - 600*CES22*X2*\[Nu] + 
              828*\[Nu]^2 - 714*CES22*\[Nu]^2 - 258*X2*\[Nu]^2 + 
              294*CES22*X2*\[Nu]^2 - 114*\[Nu]^3 + 150*CES22*\[Nu]^3 - 
              184*X2*\[Nu]^3 + 27*\[Nu]^4)*Scalar[S2[-i]*S2[i]])/288)))/
      r[]^4) + \[Epsilon]^2*(((-2 - \[Nu])*pr[])/2 + (\[Nu]*pr[]^3*r[])/2 + 
     ((\[Nu]*L[]^2*pr[])/2 - (\[Nu]^2*Scalar[n[i]*S1[-i]]*
         Scalar[p[i]*S1[-i]])/2 - (\[Nu]^2*Scalar[p[i]*S1[-i]]*
         Scalar[n[i]*S2[-i]])/2 - (\[Nu]^2*Scalar[n[i]*S1[-i]]*
         Scalar[p[i]*S2[-i]])/2 - (\[Nu]^2*Scalar[n[i]*S2[-i]]*
         Scalar[p[i]*S2[-i]])/2 + pr[]*((\[Nu]^2*Scalar[S1[-i]*S1[i]])/2 + 
         \[Nu]^2*Scalar[S1[i]*S2[-i]] + (\[Nu]^2*Scalar[S2[-i]*S2[i]])/2))/
      r[] + (((-\[Nu]^2 + 2*X2*\[Nu]^2)*Scalar[n[i]*S2[-i]]*
         Scalar[epsilon\[Delta][-i, -i1, -i10]*n[i]*S1[i10]*S2[i1]])/2 + 
       ((\[Nu]^2 - 2*X2*\[Nu]^2)*Scalar[n[i]*S1[-i]]*
         Scalar[epsilon\[Delta][-i, -i1, -i10]*n[i]*S1[i1]*S2[i10]])/2)/
      r[]^2) + \[Epsilon]^4*(((-8*\[Nu] + \[Nu]^2)*pr[]^3)/8 + 
     (((5*\[Nu] - \[Nu]^2)*pr[])/4 - (\[Nu]*L[]^2*pr[]^3)/4)/r[] - 
     (\[Nu]*pr[]^5*r[])/8 + (-(\[Nu]*L[]^4*pr[])/8 + 
       (\[Nu]^4*Scalar[n[i]*S1[-i]]^3*Scalar[p[i]*S1[-i]])/4 + 
       ((2*\[Nu]^4 - X2*\[Nu]^4)*Scalar[n[i]*S1[-i]]^2*Scalar[p[i]*S1[-i]]*
         Scalar[n[i]*S2[-i]])/2 + ((5*\[Nu]^4 - 4*X2*\[Nu]^4)*
         Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]]^2)/4 + 
       ((\[Nu]^4 - X2*\[Nu]^4)*Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]]^3)/2 + 
       (X2*\[Nu]^4*Scalar[n[i]*S1[-i]]^3*Scalar[p[i]*S2[-i]])/2 - 
       (3*(-\[Nu]^4 + 2*X2*\[Nu]^4)*Scalar[n[i]*S1[-i]]*Scalar[S1[-i]*S1[i]]*
         Scalar[p[i]*S2[-i]])/8 + ((\[Nu]^4 + 4*X2*\[Nu]^4)*
         Scalar[n[i]*S1[-i]]^2*Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/4 - 
       (3*(-\[Nu]^4 + 2*X2*\[Nu]^4)*Scalar[S1[-i]*S1[i]]*Scalar[n[i]*S2[-i]]*
         Scalar[p[i]*S2[-i]])/8 + ((\[Nu]^4 + X2*\[Nu]^4)*Scalar[n[i]*S1[-i]]*
         Scalar[n[i]*S2[-i]]^2*Scalar[p[i]*S2[-i]])/2 + 
       (\[Nu]^4*Scalar[n[i]*S2[-i]]^3*Scalar[p[i]*S2[-i]])/4 + 
       L[]*((\[Nu]^4*Scalar[l[i]*S1[-i]]*Scalar[n[i]*S1[-i]]*
           Scalar[p[i]*S1[-i]])/4 + ((-\[Nu]^3 + 2*X2*\[Nu]^3 + \[Nu]^4)*
           Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]]*Scalar[l[i]*S2[-i]])/4 + 
         (\[Nu]^4*Scalar[l[i]*S1[-i]]*Scalar[p[i]*S1[-i]]*
           Scalar[n[i]*S2[-i]])/4 + ((-\[Nu]^3 + 2*X2*\[Nu]^3 + \[Nu]^4)*
           Scalar[p[i]*S1[-i]]*Scalar[l[i]*S2[-i]]*Scalar[n[i]*S2[-i]])/4 + 
         pr[]*((\[Nu]^4*Scalar[l[i]*S1[-i]]*Scalar[n[i]*S1[-i]]^2)/2 + 
           ((\[Nu]^3 - 2*X2*\[Nu]^3 + 2*\[Nu]^4)*Scalar[n[i]*S1[-i]]^2*
             Scalar[l[i]*S2[-i]])/4 + ((-\[Nu]^3 + 2*X2*\[Nu]^3 + 4*\[Nu]^4)*
             Scalar[l[i]*S1[-i]]*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/4 + 
           ((\[Nu]^3 - 2*X2*\[Nu]^3 + 4*\[Nu]^4)*Scalar[n[i]*S1[-i]]*
             Scalar[l[i]*S2[-i]]*Scalar[n[i]*S2[-i]])/4 + 
           ((-\[Nu]^3 + 2*X2*\[Nu]^3 + 2*\[Nu]^4)*Scalar[l[i]*S1[-i]]*
             Scalar[n[i]*S2[-i]]^2)/4 + (\[Nu]^4*Scalar[l[i]*S2[-i]]*
             Scalar[n[i]*S2[-i]]^2)/2) + ((\[Nu]^3 - 2*X2*\[Nu]^3 + \[Nu]^4)*
           Scalar[l[i]*S1[-i]]*Scalar[n[i]*S1[-i]]*Scalar[p[i]*S2[-i]])/4 + 
         (\[Nu]^4*Scalar[n[i]*S1[-i]]*Scalar[l[i]*S2[-i]]*
           Scalar[p[i]*S2[-i]])/4 + ((\[Nu]^3 - 2*X2*\[Nu]^3 + \[Nu]^4)*
           Scalar[l[i]*S1[-i]]*Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/4 + 
         (\[Nu]^4*Scalar[l[i]*S2[-i]]*Scalar[n[i]*S2[-i]]*
           Scalar[p[i]*S2[-i]])/4) + (3*(-\[Nu]^4 + 2*X2*\[Nu]^4)*
         Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]]*Scalar[S1[i]*S2[-i]])/8 + 
       ((\[Nu]^4 - 2*X2*\[Nu]^4)*Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]]*
         Scalar[S1[i]*S2[-i]])/8 + ((-\[Nu]^4 + 2*X2*\[Nu]^4)*
         Scalar[n[i]*S1[-i]]*Scalar[p[i]*S2[-i]]*Scalar[S1[-i]*S2[i]])/8 - 
       (3*(-\[Nu]^4 + 2*X2*\[Nu]^4)*Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]]*
         Scalar[S1[-i]*S2[i]])/8 + (3*(-\[Nu]^4 + 2*X2*\[Nu]^4)*
         Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]]*Scalar[S2[-i]*S2[i]])/8 + 
       (3*(-\[Nu]^4 + 2*X2*\[Nu]^4)*Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]]*
         Scalar[S2[-i]*S2[i]])/8 + 
       pr[]*(-(\[Nu]^4*Scalar[n[i]*S1[-i]]^2*Scalar[S1[-i]*S1[i]])/4 + 
         ((-5*\[Nu]^4 + 2*X2*\[Nu]^4)*Scalar[n[i]*S1[-i]]*
           Scalar[S1[-i]*S1[i]]*Scalar[n[i]*S2[-i]])/8 + 
         ((-3*\[Nu]^4 + 2*X2*\[Nu]^4)*Scalar[S1[-i]*S1[i]]*
           Scalar[n[i]*S2[-i]]^2)/8 + ((-3*\[Nu]^4 - 2*X2*\[Nu]^4)*
           Scalar[n[i]*S1[-i]]^2*Scalar[S1[i]*S2[-i]])/8 - 
         \[Nu]^4*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]*
          Scalar[S1[-i]*S2[i]] + ((-5*\[Nu]^4 + 2*X2*\[Nu]^4)*
           Scalar[n[i]*S2[-i]]^2*Scalar[S1[-i]*S2[i]])/8 + 
         ((-\[Nu]^4 - 2*X2*\[Nu]^4)*Scalar[n[i]*S1[-i]]^2*
           Scalar[S2[-i]*S2[i]])/8 + ((-3*\[Nu]^4 - 2*X2*\[Nu]^4)*
           Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]]*Scalar[S2[-i]*S2[i]])/8 - 
         (\[Nu]^4*Scalar[n[i]*S2[-i]]^2*Scalar[S2[-i]*S2[i]])/4) + 
       ((3*\[Nu] + 12*CES22*\[Nu] - 3*X2*\[Nu] - 12*CES22*X2*\[Nu] + 
          3*CES22*\[Nu]^2 - 6*X2*\[Nu]^2 - 6*CES22*X2*\[Nu]^2 - 11*\[Nu]^3 - 
          6*CES22*\[Nu]^3 + 10*X2*\[Nu]^3)*Scalar[n[i]*S2[-i]]*
         Scalar[epsilon\[Delta][-i, -i1, -i10]*n[i]*S1[i10]*S2[i1]])/6 + 
       ((3*X2*\[Nu] + 12*CES21*X2*\[Nu] - 6*\[Nu]^2 - 3*CES21*\[Nu]^2 + 
          6*X2*\[Nu]^2 + 6*CES21*X2*\[Nu]^2 - \[Nu]^3 - 6*CES21*\[Nu]^3 - 
          10*X2*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
         Scalar[epsilon\[Delta][-i, -i1, -i10]*n[i]*S1[i1]*S2[i10]])/6)/
      r[]^3 + (((-2*\[Nu] + \[Nu]^2)*L[]^2*pr[])/4 + 
       ((-5*X2 + 2*CES21*X2 + 5*\[Nu] - 2*CES21*\[Nu] - 2*X2*\[Nu] - 
          2*CES21*X2*\[Nu] + 3*\[Nu]^2 - 3*X2*\[Nu]^2 - \[Nu]^3)*
         Scalar[n[i]*S1[-i]]*Scalar[p[i]*S1[-i]])/4 + 
       L[]*pr[]*(((2*X2*\[Nu] + \[Nu]^2)*Scalar[l[i]*S1[-i]])/4 + 
         ((2*\[Nu] - 2*X2*\[Nu] + \[Nu]^2)*Scalar[l[i]*S2[-i]])/4) + 
       ((8*\[Nu] - 8*X2*\[Nu] + 5*\[Nu]^2 - 4*X2*\[Nu]^2 - 2*\[Nu]^3)*
         Scalar[p[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/8 + 
       ((8*X2*\[Nu] + \[Nu]^2 + 4*X2*\[Nu]^2 - 2*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
         Scalar[p[i]*S2[-i]])/8 + ((-5 + 2*CES22 + 5*X2 - 2*CES22*X2 + 
          3*\[Nu] - 4*CES22*\[Nu] + 2*X2*\[Nu] + 2*CES22*X2*\[Nu] + 
          3*X2*\[Nu]^2 - \[Nu]^3)*Scalar[n[i]*S2[-i]]*Scalar[p[i]*S2[-i]])/
        4 + pr[]*(((6*CES21*X2*\[Nu] + 4*\[Nu]^2 - 6*CES21*\[Nu]^2 - 
            9*X2*\[Nu]^2 - 3*\[Nu]^3)*Scalar[n[i]*S1[-i]]^2)/8 + 
         ((4*X2 - 4*CES21*X2 - 4*\[Nu] + 4*CES21*\[Nu] + 3*CES21*X2*\[Nu] - 
            CES21*\[Nu]^2 - X2*\[Nu]^2)*Scalar[S1[-i]*S1[i]])/4 + 
         ((11*\[Nu]^2 - 6*\[Nu]^3)*Scalar[n[i]*S1[-i]]*Scalar[n[i]*S2[-i]])/
          8 + ((6*CES22*\[Nu] - 6*CES22*X2*\[Nu] - 5*\[Nu]^2 - 
            6*CES22*\[Nu]^2 + 9*X2*\[Nu]^2 - 3*\[Nu]^3)*Scalar[n[i]*S2[-i]]^
            2)/8 + ((-4*\[Nu] - 7*\[Nu]^2)*Scalar[S1[i]*S2[-i]])/4 + 
         ((4 - 4*CES22 - 4*X2 + 4*CES22*X2 - 4*\[Nu] + 7*CES22*\[Nu] - 
            3*CES22*X2*\[Nu] - \[Nu]^2 - CES22*\[Nu]^2 + X2*\[Nu]^2)*
           Scalar[S2[-i]*S2[i]])/4) + 
       pr[]^2*(((\[Nu]^3 - 2*X2*\[Nu]^3)*Scalar[n[i]*S2[-i]]*
           Scalar[epsilon\[Delta][-i, -i1, -i10]*n[i]*S1[i10]*S2[i1]])/4 + 
         ((-\[Nu]^3 + 2*X2*\[Nu]^3)*Scalar[n[i]*S1[-i]]*
           Scalar[epsilon\[Delta][-i, -i1, -i10]*n[i]*S1[i1]*S2[i10]])/4))/
      r[]^2)}


==> anc/README.m <==
(* ::Package:: *)

(* ::Title:: *)
(*How to use the supplementary files*)


(* ::Text:: *)
(*the results provided here are best used together with the xTensor package http://www.xact.es/xTensor/*)


<<xAct`xTensor`
SetDirectory[NotebookDirectory[]];

DefManifold[M3, 3, { i, j, k }];

DefMetric[1, \[Delta][-i,-j], ds, { ",", "\[PartialD]" }, FlatMetric -> True];

(* momentum vector *)
DefTensor[p[i], { M3 }];
(* unit vector pointing from body 1 to body 2 *)
DefTensor[n[i], { M3 }];
(* relative distance *)
DefTensor[r[],  { M3 }];
(* unit vector pointing along the angular momentum *)
DefTensor[l[i],  { M3 }];
(* angular momentum *)
DefTensor[L[],  { M3 }];
(* radial momentum n.p *)
DefTensor[pr[],  { M3 }];
(* directional Kerr parameter *)
DefTensor[a[i],  { M3 }];
(* spin vectors *)
DefTensor[S1[i],  { M3 }];
DefTensor[S2[i],  { M3 }];

(* masses: \[Nu] = X1 X2, X1 = m1 / M, X2 = m2 / M, M = m1 + m2 *)
DefConstantSymbol /@ { X1, X2, \[Nu] };
(* (untilded) multipole constants *)
DefConstantSymbol /@ { CES21, CES22, CBS31, CBS32, CES41, CES42 };
(* PN counting parameter *)
DefConstantSymbol[\[Epsilon]];


(* ::Text:: *)
(*read the HTM Hamiltonian:*)


HTM = Get["HTM.dat.m"];


(* ::Text:: *)
(*this is a list of replacement rules, with all the ingredients of the Hamiltonian:*)


(* read effective Hamiltonian *)
Heff /. HTM


(* A potential *)
A /. HTM


(* more explicit, expanded in the PN counting parameter \[Epsilon] *)
Series[A //. HTM, {\[Epsilon], 0, 4}]


(* ::Text:: *)
(*Notes:*)
(*- The spin vectors S1 and S2 are scaled by M \[Mu], and are related to \[Chi]1 and \[Chi]2 from the paper via S1 -> X1 / X2 \[Chi]1, S2 -> X2 / X1 \[Chi]2*)
(*- The PN counting in the results provided goes as follows:*)
(*	- Newtonian order nonspinning part is of order O(\[Epsilon]^2)*)
(*	- LO SO and LO S^2 are of order O(\[Epsilon]^4)*)
(*	- LO S^3 and LO S^4 are of order O(\[Epsilon]^6)*)
(*- In the SEOB TS Hamiltonian, a and \[Sigma] are \[Sigma] and \[Sigma]star from the paper respectively.*)

